The multimode conditional quantum Entropy Power Inequality and the squashed entanglement of the multimode extreme bosonic Gaussian channels

We prove the multimode conditional quantum Entropy Power Inequality for bosonic quantum systems. This inequality determines the minimum conditional von Neumann entropy of the output of the most general linear mixing of bosonic quantum modes among all the input states of the modes with given conditional entropies. Bosonic quantum systems constitute the mathematical model for the electromagnetic radiation in the quantum regime, which provides the most promising platform for quantum communication and quantum key distribution. We apply our multimode conditional quantum Entropy Power Inequality to determine new lower bounds to the squashed entanglement of a large family of bosonic Gaussian states. The squashed entanglement is one of the main entanglement measures in quantum communication theory, providing the best known upper bound to the distillable key. Exploiting this result, we determine a new lower bound to the squashed entanglement of the multimode bosonic Gaussian channels that are extreme, i.e., that cannot be decomposed as a non-trivial convex combination of quantum channels. The squashed entanglement of a quantum channel provides an upper bound to its secret-key capacity, i.e., the capacity to generate a secret key shared between the sender and the receiver. Lower bounds to the squashed entanglement are notoriously hard to prove. Our results contribute to break this barrier and will stimulate further research in the field of quantum communication with bosonic quantum systems.

==> simulations/ExtremeCondition.nb <==
(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[         0,          0]
NotebookDataLength[    207310,       5301]
NotebookOptionsPosition[    199488,       5161]
NotebookOutlinePosition[    199980,       5179]
CellTagsIndexPosition[    199937,       5176]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Lower Bound of the Squashed Entanglement of a Quantum Limited Bosonic \
Gaussian Channel\
\>", "Title",
 CellChangeTimes->{{3.9042206375021563`*^9, 3.904220638699646*^9}, {
  3.904220669200911*^9, 3.904220684359047*^9}, {3.904220716009532*^9, 
  3.904220775076646*^9}, {3.907638243620018*^9, 
  3.9076382470503073`*^9}},ExpressionUUID->"0c31b962-154d-4a00-a6f9-\
a3ceb5f2b364"],

Cell["\<\
In this first part of the notebook, we will provide a numerical method for \
calculating the lower bound of the squashed entanglement of a generic \
extremal Gaussian bosonic channel.\
\>", "Subtitle",
 CellChangeTimes->{{3.9042207977440443`*^9, 3.904220837457882*^9}, {
   3.904834575675302*^9, 3.904834579108925*^9}, {3.905497507650687*^9, 
   3.905497511536743*^9}, 3.907638249791669*^9, {3.9082862929502783`*^9, 
   3.908286294133696*^9}, 
   3.938058246749487*^9},ExpressionUUID->"ab262d33-e3e2-4c62-a535-\
1d9ff8281228"],

Cell[CellGroupData[{

Cell["Basic definitions and simulation parameters", "Section",
 CellChangeTimes->{{3.904262918897943*^9, 3.904262930287776*^9}, {
   3.904834355661892*^9, 3.904834356668932*^9}, 
   3.938058254790412*^9},ExpressionUUID->"1ec240d1-6a6f-4a8e-8125-\
1661a64c8456"],

Cell[TextData[StyleBox["Choice of simulation parameters. The definition of \
these parameters is optional and one can perform the accounts analytically by \
commenting on the cell below. However, a numerical evaluation of the \
quantities involved may be of interest.",
 FontSize->18]], "Text",
 CellChangeTimes->{{3.9048344221414433`*^9, 3.9048344348452168`*^9}, {
   3.904834475448613*^9, 3.9048345585565443`*^9}, 
   3.938058269554648*^9},ExpressionUUID->"c5e02e28-8f4d-4e24-9e3f-\
e93132b7a4c7"],

Cell[BoxData[{
 StyleBox[
  RowBox[{
   RowBox[{
    SubscriptBox["\[Eta]", "1"], "=", "0.5"}], ";", 
   RowBox[{
    SubscriptBox["\[Eta]", "2"], "=", "0.25"}], ";"}],
  FontSize->16], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{
    SubscriptBox["EE", "1"], "=", "25."}], ";", 
   RowBox[{
    SubscriptBox["EE", "2"], "=", "36."}], ";", 
   RowBox[{
    SubscriptBox["ee", "3"], "=", "4."}], ";"}],
  FontSize->16], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"\[Kappa]", "=", "4."}], ";"}],
  FontSize->16]}], "Input",
 CellChangeTimes->{
  3.904834415394566*^9, {3.904834455588999*^9, 3.9048344568788*^9}, 
   3.904838800742778*^9, 3.904842135697171*^9, {3.905219652528438*^9, 
   3.905219667106246*^9}, {3.908415369190453*^9, 3.908415384577097*^9}, {
   3.908804642064598*^9, 3.9088046469184103`*^9}, {3.908804758390892*^9, 
   3.9088047716756363`*^9}, {3.938058277171343*^9, 
   3.938058278846192*^9}},ExpressionUUID->"7bb72268-5450-4848-8c07-\
1a8655b247e6"],

Cell[TextData[StyleBox["Definition of fundamental matrices for computing.",
 FontSize->18]], "Text",
 CellChangeTimes->{{3.9048343669685183`*^9, 3.904834389260798*^9}, 
   3.9380582927500553`*^9},ExpressionUUID->"95d725a2-6cd5-4463-96dd-\
99b584855938"],

Cell[BoxData[
 StyleBox[
  RowBox[{
   RowBox[{
    SubscriptBox["I", "2"], "=", 
    RowBox[{"(", GridBox[{
       {"1", "0"},
       {"0", "1"}
      }], ")"}]}], ";", 
   RowBox[{
    SubscriptBox["I", "4"], "=", 
    RowBox[{"ArrayFlatten", "[", GridBox[{
       {
        SubscriptBox["I", "2"], "0"},
       {"0", 
        SubscriptBox["I", "2"]}
      }], "]"}]}], ";", 
   RowBox[{
    SubscriptBox["Z", "2"], "=", 
    RowBox[{"(", GridBox[{
       {"1", "0"},
       {"0", 
        RowBox[{"-", "1"}]}
      }], ")"}]}], ";", " ", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "2"], "=", 
    RowBox[{"(", GridBox[{
       {"0", "1"},
       {
        RowBox[{"-", "1"}], "0"}
      }], ")"}]}], ";", " ", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "4"], "=", 
    RowBox[{"ArrayFlatten", "[", GridBox[{
       {
        SubscriptBox["\[CapitalDelta]", "2"], "0"},
       {"0", 
        SubscriptBox["\[CapitalDelta]", "2"]}
      }], "]"}]}], ";", " ", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "6"], "=", 
    RowBox[{"ArrayFlatten", "[", GridBox[{
       {
        SubscriptBox["\[CapitalDelta]", "4"], "0"},
       {"0", 
        SubscriptBox["\[CapitalDelta]", "2"]}
      }], "]"}]}], ";", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "8"], "=", 
    RowBox[{"ArrayFlatten", "[", GridBox[{
       {
        SubscriptBox["\[CapitalDelta]", "6"], "0"},
       {"0", 
        SubscriptBox["\[CapitalDelta]", "2"]}
      }], "]"}]}], ";"}],
  FontSize->16]], "Input",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.903241704520989*^9, 3.903241726157194*^9}, {
   3.903244847629027*^9, 3.903244860448085*^9}, {3.903680158845889*^9, 
   3.903680184437459*^9}, {3.903680291749866*^9, 3.903680375673044*^9}, {
   3.9036804415522337`*^9, 3.903680479355431*^9}, {3.903680550905191*^9, 
   3.903680918135682*^9}, 3.9036809583595953`*^9, {3.903681039816349*^9, 
   3.9036811383761*^9}, {3.9036822715327473`*^9, 3.903682284947987*^9}, {
   3.903682448120803*^9, 3.903682472961038*^9}, {3.903682725634255*^9, 
   3.903682759517025*^9}, {3.903682802379861*^9, 3.90368306645921*^9}, {
   3.903683102172015*^9, 3.903683121365922*^9}, {3.90368318096498*^9, 
   3.903683226195981*^9}, 3.903689004289537*^9, {3.903689042943121*^9, 
   3.90368904632922*^9}, {3.9036890957153473`*^9, 3.903689292624126*^9}, {
   3.903689364419413*^9, 3.903689373489822*^9}, {3.903691291112247*^9, 
   3.903691356098608*^9}, {3.903691388506221*^9, 3.903691416853633*^9}, {
   3.9036914569331408`*^9, 3.903691499064639*^9}, {3.90369156745706*^9, 
   3.903691578460698*^9}, {3.903691630767655*^9, 3.903691636487008*^9}, {
   3.903691678055011*^9, 3.9036916968926077`*^9}, {3.903716407026716*^9, 
   3.9037164325653048`*^9}, {3.903716495087956*^9, 3.9037165724934473`*^9}, {
   3.9037166643960323`*^9, 3.90371667758799*^9}, {3.903716735604596*^9, 
   3.903716797088188*^9}, {3.9037168501183653`*^9, 3.9037168601351843`*^9}, {
   3.903716890225411*^9, 3.9037169377499866`*^9}, {3.903717069299659*^9, 
   3.903717185675907*^9}, {3.903717316318294*^9, 3.903717321668515*^9}, {
   3.903717376561708*^9, 3.903717434196966*^9}, {3.9037174845341988`*^9, 
   3.903717563594314*^9}, {3.903717782537812*^9, 3.903717812132608*^9}, {
   3.903717869629735*^9, 3.903717923046391*^9}, {3.903717953612872*^9, 
   3.903718095222782*^9}, {3.903718138256391*^9, 3.9037181694353228`*^9}, {
   3.9037182974261627`*^9, 3.903718314501631*^9}, {3.9037183512364807`*^9, 
   3.903718417374048*^9}, {3.9037184836795*^9, 3.903718598922056*^9}, {
   3.903718676864868*^9, 3.9037187840651703`*^9}, {3.903718841657659*^9, 
   3.903718976078608*^9}, {3.9037190273734303`*^9, 3.9037190767674026`*^9}, {
   3.903719180722687*^9, 3.9037191830280113`*^9}, {3.903719215908698*^9, 
   3.903719218860153*^9}, {3.903719319829648*^9, 3.9037193257868156`*^9}, {
   3.9037205812390614`*^9, 3.903720893708055*^9}, {3.90372093307268*^9, 
   3.9037210450354557`*^9}, {3.9037215390669603`*^9, 3.903721600055752*^9}, {
   3.903721673113258*^9, 3.903721691369783*^9}, 3.903721870730413*^9, {
   3.903722993261034*^9, 3.903722996394514*^9}, {3.903723247555595*^9, 
   3.903723253832287*^9}, {3.903723513421468*^9, 3.9037235221816463`*^9}, {
   3.903723677350369*^9, 3.903723726961151*^9}, {3.9037237622215347`*^9, 
   3.903723826743739*^9}, {3.903724004350692*^9, 3.903724034137958*^9}, {
   3.903724116487962*^9, 3.903724127203974*^9}, 3.903763612052302*^9, {
   3.904050224714023*^9, 3.904050247233571*^9}, {3.9041238937194433`*^9, 
   3.904123906105666*^9}, 3.9041462881900787`*^9, {3.9041486447034407`*^9, 
   3.904148645042588*^9}, 3.904148950912633*^9, 3.904148989762167*^9, {
   3.90418480431225*^9, 3.904184841550857*^9}, 3.904184927021605*^9, {
   3.9041851137517567`*^9, 3.904185119835507*^9}, {3.9041852129215307`*^9, 
   3.904185216908197*^9}, 3.9041863981401453`*^9, {3.904186456781292*^9, 
   3.904186459648821*^9}, {3.9041865054640703`*^9, 3.9041865355880947`*^9}, {
   3.9041865979397182`*^9, 3.904186601861017*^9}, 3.904186709327022*^9, 
   3.904186741397049*^9, {3.904186976912507*^9, 3.904186983482438*^9}, {
   3.9041870722920303`*^9, 3.9041870723664513`*^9}, {3.9041935082798634`*^9, 
   3.904193520997993*^9}, {3.904193563892692*^9, 3.904193603205867*^9}, {
   3.904194199632575*^9, 3.904194212096724*^9}, {3.9041942614635687`*^9, 
   3.904194275576482*^9}, {3.904194331047429*^9, 3.904194375781664*^9}, {
   3.9041945921188107`*^9, 3.904194702596013*^9}, {3.9041947666946077`*^9, 
   3.904194769410474*^9}, {3.9041950398326197`*^9, 3.9041951914120617`*^9}, {
   3.904195236543521*^9, 3.904195297112829*^9}, {3.90419540341286*^9, 
   3.904195403682109*^9}, {3.904195455710678*^9, 3.9041955211032867`*^9}, {
   3.90419556588704*^9, 3.904195580058343*^9}, {3.90419610695897*^9, 
   3.904196107933709*^9}, {3.904201427717154*^9, 3.904201444813931*^9}, {
   3.904203330825747*^9, 3.904203365274432*^9}, 3.904220550202368*^9, {
   3.904220613887815*^9, 3.904220623402123*^9}, 3.904262736793839*^9, {
   3.904757921444306*^9, 3.904757943973131*^9}, {3.904795637058481*^9, 
   3.9047956654054747`*^9}, {3.904811918351465*^9, 3.90481192657913*^9}, {
   3.9048343499916286`*^9, 3.904834353252604*^9}, {3.904834408734988*^9, 
   3.9048344114300756`*^9}, {3.90483445197297*^9, 3.9048344535311937`*^9}, 
   3.90484214373866*^9},
 CellLabel->"In[4]:=",ExpressionUUID->"37af98ef-a741-4f06-8502-82cd64df1e92"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Channel definition and verification of extreme \
condition",
 FontSize->36]], "Section",
 CellChangeTimes->{{3.9042627963143883`*^9, 3.904262809765767*^9}, {
   3.904262839905613*^9, 3.904262862106132*^9}, {3.908286303454019*^9, 
   3.908286306462071*^9}, 
   3.938058681174695*^9},ExpressionUUID->"cb5d25b5-c21b-4915-b35e-\
0fc4b136cd67"],

Cell[TextData[{
 StyleBox["First what we are going to do is to consider a particular type of \
channel and check that it is extremal. For this numerical simulation, we set \
the number of modes equal to 2, and the channel we are going to analyse will \
be given by an attenuator, with different attenuation parameters ",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SubscriptBox["\[Eta]", "1"], TraditionalForm], "errors" -> {}, "input" -> 
     "\\eta_1", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],
  FontSize->18,ExpressionUUID->"bdb2c204-3329-40da-ae87-b65087157cf1"],
 StyleBox[" and ",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SubscriptBox["\[Eta]", "2"], TraditionalForm], "errors" -> {}, "input" -> 
     "\\eta_2", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],
  FontSize->18,ExpressionUUID->"1d10d0e7-716d-474f-9207-aae38435a3c4"],
 StyleBox[" on the individual modes, and the state of the system interacts \
with the state of the environment, which we assume to be a 2-mode squeezed \
vacuum state. In formulae, the channel \[CapitalPhi] we are going to consider \
is defined as",
  FontSize->18],
 StyleBox["\n\t\t\t\t\t\t\t\t\t\t\t\t\t\t",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"\[CapitalPhi]", 
         RowBox[{"(", 
           SubscriptBox[
            OverscriptBox["\[Rho]", "^"], 
            StyleBox["S", "TI"]], ")"}], "\[LongEqual]", 
         SubscriptBox["Tr", 
          StyleBox["E", "TI"]], 
         RowBox[{"[", 
           RowBox[{
             SubscriptBox[
              OverscriptBox[
               StyleBox["U", "TI"], "^"], 
              RowBox[{
                SubscriptBox["\[Eta]", "1"], ",", 
                SubscriptBox["\[Eta]", "2"]}]], 
             RowBox[{"(", 
               RowBox[{
                 SubscriptBox[
                  OverscriptBox["\[Rho]", "^"], 
                  StyleBox["S", "TI"]], "\[CircleTimes]", 
                 SubsuperscriptBox[
                  OverscriptBox["\[Phi]", "^"], 
                  StyleBox["E", "TI"], "\[Kappa]"]}], ")"}], 
             SubsuperscriptBox[
              OverscriptBox[
               StyleBox["U", "TI"], "^"], 
              RowBox[{
                SubscriptBox["\[Eta]", "1"], ",", 
                SubscriptBox["\[Eta]", "2"]}], "\[Dagger]"]}], "]"}]}], 
       TraditionalForm], "errors" -> {}, "input" -> 
     "\\Phi(\\hat\\rho_S)=\\text{Tr}_E\\left[\\hat U_{\\eta_1,\\eta_2} \
\\left(\\hat\\rho_S \\otimes\\hat\\phi^\\kappa_E\\right) \\hat \
U^\\dagger_{\\eta_1,\\eta_2}\\right]", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],
  FontSize->18,ExpressionUUID->"80b58ec0-bb29-4271-9019-00a93cc96ad4"],
 StyleBox[" ,\n",
  FontSize->18],
 StyleBox["where ",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       OverscriptBox[
        StyleBox["U", "TI"], "^"], TraditionalForm], "errors" -> {}, "input" -> 
     "\\hat{U}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],
  FontSize->18,ExpressionUUID->"75185785-377a-4446-b2d4-6c9af83205ca"],
 StyleBox[" is the unitary operator associated with the symplectic matrix ",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       StyleBox["S", "TI"], TraditionalForm], "errors" -> {}, "input" -> "S", 
     "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],
  FontSize->18,ExpressionUUID->"9feec83c-1036-4514-8ce7-f65d1a728973"],
 StyleBox[" and ",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SubsuperscriptBox[
        OverscriptBox["\[CapitalPhi]", "^"], 
        StyleBox["E", "TI"], "\[Kappa]"], TraditionalForm], "errors" -> {}, 
     "input" -> "\\hat\\Phi_E^\\kappa", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],
  FontSize->18,ExpressionUUID->"7451b2fc-780a-4b62-9362-490cd9361eeb"],
 StyleBox[" is the 2-mode squeezed vacuum state of the environment. We also \
know that a Gaussian channel is uniquely determined by two matrices ",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       StyleBox["K", "TI"], TraditionalForm], "errors" -> {}, "input" -> "K", 
     "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],
  FontSize->18,ExpressionUUID->"03d32617-8529-46ef-b181-d419a685725e"],
 StyleBox[" and ",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|
    "boxes" -> FormBox["\[Alpha]", TraditionalForm], "errors" -> {}, "input" -> 
     "\\alpha", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],
  FontSize->18,ExpressionUUID->"a6003a82-75da-4c49-82ea-8fb7e7be13e0"],
 StyleBox[" which establish the action of the channel on the first and second \
moments of a Gaussian state of the system on which it acts",
  FontSize->18],
 StyleBox["\t\t\t\t\t\t\t\t\t\t\t\t\t\t\t\t\t\t\t\t\t\t\t\t\t\t\t\t\t",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["r", "TI"], "\[LongRightArrow]", 
         StyleBox["K", "TI"], " ", 
         StyleBox["r", "TI"]}], TraditionalForm], "errors" -> {}, "input" -> 
     "r\\longrightarrow K\\,r", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],
  FontSize->18,ExpressionUUID->"65703ff0-754e-4759-b59b-e84229788173"],
 StyleBox["\t\tand\t\t",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"\[Sigma]", "\[LongRightArrow]", 
         StyleBox["K", "TI"], " ", "\[Sigma] ", 
         SuperscriptBox[
          StyleBox["K", "TI"], 
          StyleBox["T", "TI"]], "+", "\[Alpha]"}], TraditionalForm], 
     "errors" -> {}, "input" -> 
     "\\sigma \\longrightarrow K\\,\\sigma\\,K^T+\\alpha", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],
  FontSize->18,ExpressionUUID->"cd0b16f8-50a9-475b-a025-d3e2c54701e0"],
 StyleBox[" ,\nwith ",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"\[Alpha]", "\[GreaterEqual]", "\[PlusMinus]", 
         FractionBox[
          StyleBox["i", "TI"], "2"], 
         RowBox[{"(", 
           RowBox[{"\[CapitalDelta]", "-", 
             StyleBox["K", "TI"], " ", "\[CapitalDelta] ", 
             SuperscriptBox[
              StyleBox["K", "TI"], 
              StyleBox["T", "TI"]]}], ")"}]}], TraditionalForm], 
     "errors" -> {}, "input" -> 
     "\\alpha\\geq\\pm\\frac{i}{2}\\left(\\Delta-K\\,\\Delta\\,K^T\\right)", 
     "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "8cfe2e6d-a97e-4c81-8135-671b974e3568"],
 StyleBox[". In this section we define the quantities ",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       StyleBox["S", "TI"], TraditionalForm], "errors" -> {}, "input" -> "S", 
     "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],
  FontSize->18,ExpressionUUID->"d107636a-4640-4b67-ba7b-a80091026fe3"],
 StyleBox[", ",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       StyleBox["K", "TI"], TraditionalForm], "errors" -> {}, "input" -> "K", 
     "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],
  FontSize->18,ExpressionUUID->"ba1b6c6b-4893-45c9-a44a-72c6679b4ae4"],
 StyleBox[" e ",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|
    "boxes" -> FormBox["\[Alpha]", TraditionalForm], "errors" -> {}, "input" -> 
     "\\alpha", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],
  FontSize->18,ExpressionUUID->"facde2ce-5dad-49e8-bbe3-3e3b0ac575d5"],
 StyleBox[".",
  FontSize->18]
}], "Text",
 CellChangeTimes->{{3.9048347326923447`*^9, 3.9048347814856873`*^9}, {
   3.904834821155332*^9, 3.904834947301399*^9}, {3.9048350090842113`*^9, 
   3.904835131698043*^9}, {3.90483524139137*^9, 3.904835251018723*^9}, {
   3.904835542858282*^9, 3.9048356487693987`*^9}, {3.9048357036674137`*^9, 
   3.90483570373223*^9}, {3.904836161912249*^9, 3.904836271956925*^9}, {
   3.90483631670613*^9, 3.904836349243779*^9}, {3.9048364016329613`*^9, 
   3.90483644362144*^9}, {3.9048417246733923`*^9, 3.904841734565205*^9}, {
   3.904841767463675*^9, 3.9048417683437138`*^9}, 3.9048420873231287`*^9, {
   3.90841524811854*^9, 3.9084153031235123`*^9}, {3.908415359922526*^9, 
   3.9084153928397293`*^9}, {3.9084154348013906`*^9, 3.908415550149979*^9}, {
   3.9380583196410217`*^9, 3.9380583271561737`*^9}, {3.938058371544022*^9, 
   3.938058410281399*^9}, {3.938058472033229*^9, 3.938058540669195*^9}, {
   3.938058579576309*^9, 3.938058619230363*^9}, {3.938058650099146*^9, 
   3.938058655128791*^9}, {3.9380586860182037`*^9, 
   3.938058699013625*^9}},ExpressionUUID->"201dca35-9887-4b7d-a4fd-\
6d9751b82eec"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"(*", 
    RowBox[{
    "Symplectic", " ", "matrix", " ", "associated", " ", "with", " ", "beam", 
     " ", "splitter"}], "*)"}],
   FontSize->16], 
  StyleBox[" ",
   FontSize->16], 
  StyleBox[
   RowBox[{"(*", 
    RowBox[{"symplecticity", " ", "is", " ", "verified", " ", "with", " ", 
     RowBox[{"MatrixForm", "[", 
      RowBox[{"S\[Eta]", ".", "\[CapitalOmega]4", ".", 
       RowBox[{"Transpose", "[", "S\[Eta]", "]"}]}], "]"}]}], "*)"}],
   FontSize->16], 
  StyleBox["\[IndentingNewLine]",
   FontSize->16], 
  StyleBox[
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"S\[Eta]1", "=", 
      RowBox[{"ArrayFlatten", "[", GridBox[{
         {
          RowBox[{
           RowBox[{"\[Sqrt]", 
            SubscriptBox["\[Eta]", "1"]}], " ", 
           SubscriptBox["I", "2"]}], 
          RowBox[{
           RowBox[{"\[Sqrt]", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              SubscriptBox["\[Eta]", "1"]}], ")"}]}], " ", 
           SubscriptBox["I", "2"]}]},
         {
          RowBox[{
           RowBox[{"-", 
            RowBox[{"\[Sqrt]", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               SubscriptBox["\[Eta]", "1"]}], ")"}]}]}], " ", 
           SubscriptBox["I", "2"]}], 
          RowBox[{
           RowBox[{"\[Sqrt]", 
            SubscriptBox["\[Eta]", "1"]}], " ", 
           SubscriptBox["I", "2"]}]}
        }], "]"}]}], ";", " ", 
     RowBox[{"S\[Eta]2", "=", 
      RowBox[{"ArrayFlatten", "[", GridBox[{
         {
          RowBox[{
           RowBox[{"\[Sqrt]", 
            SubscriptBox["\[Eta]", "2"]}], " ", 
           SubscriptBox["I", "2"]}], 
          RowBox[{
           RowBox[{"\[Sqrt]", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              SubscriptBox["\[Eta]", "2"]}], ")"}]}], " ", "I2"}]},
         {
          RowBox[{
           RowBox[{"-", 
            RowBox[{"\[Sqrt]", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               SubscriptBox["\[Eta]", "2"]}], ")"}]}]}], " ", 
           SubscriptBox["I", "2"]}], 
          RowBox[{
           RowBox[{"\[Sqrt]", 
            SubscriptBox["\[Eta]", "2"]}], " ", 
           SubscriptBox["I", "2"]}]}
        }], "]"}]}], ";"}], "*)"}],
   FontSize->16], 
  StyleBox["\[IndentingNewLine]",
   FontSize->16], 
  StyleBox["\[IndentingNewLine]",
   FontSize->16], 
  StyleBox[
   RowBox[{"(*", 
    RowBox[{
    "Symplectic", " ", "matrix", " ", "associated", " ", "with", " ", 
     "squeezing"}], "*)"}],
   FontSize->16], 
  StyleBox[" ",
   FontSize->16], 
  StyleBox[
   RowBox[{"(*", 
    RowBox[{"symplecticity", " ", "is", " ", "verified", " ", "with", " ", 
     RowBox[{"MatrixForm", "[", 
      RowBox[{"S\[Eta]", ".", "\[CapitalOmega]4", ".", 
       RowBox[{"Transpose", "[", "S\[Eta]", "]"}]}], "]"}]}], "*)"}],
   FontSize->16], 
  StyleBox["\[IndentingNewLine]",
   FontSize->16], 
  RowBox[{
   StyleBox[
    RowBox[{
     RowBox[{
      SubscriptBox["S", "\[Kappa]"], "=", 
      RowBox[{"ArrayFlatten", "[", GridBox[{
         {
          RowBox[{
           RowBox[{"\[Sqrt]", "\[Kappa]"}], " ", 
           SubscriptBox["I", "2"]}], 
          RowBox[{
           RowBox[{"\[Sqrt]", 
            RowBox[{"(", 
             RowBox[{"\[Kappa]", "-", "1"}], ")"}]}], " ", 
           SubscriptBox["Z", "2"]}]},
         {
          RowBox[{
           RowBox[{"\[Sqrt]", 
            RowBox[{"(", 
             RowBox[{"\[Kappa]", "-", "1"}], ")"}]}], " ", 
           SubscriptBox["Z", "2"]}], 
          RowBox[{
           RowBox[{"\[Sqrt]", "\[Kappa]"}], " ", 
           SubscriptBox["I", "2"]}]}
        }], "]"}]}], ";"}],
    FontSize->16], 
   StyleBox["\[IndentingNewLine]",
    FontSize->16], 
   StyleBox[
    RowBox[{"(*", 
     RowBox[{
      RowBox[{
      "Construction", " ", "of", " ", "the", " ", "covariance", " ", "matrix",
        " ", "of", " ", "the", " ", "two"}], "-", 
      RowBox[{"mode", " ", "squeezed", " ", "vacuum", " ", "state"}]}], "*)"}],
    FontSize->16], 
   StyleBox["\[IndentingNewLine]",
    FontSize->16], 
   StyleBox[
    RowBox[{
     RowBox[{
      SubscriptBox["\[Sigma]", "BB"], "=", 
      RowBox[{
       RowBox[{
        SubscriptBox["S", "\[Kappa]"], ".", 
        SubscriptBox["S", "\[Kappa]"]}], "/", "2"}]}], ";"}],
    FontSize->16], 
   StyleBox["\[IndentingNewLine]",
    FontSize->14], 
   StyleBox["\[IndentingNewLine]",
    FontSize->16], 
   StyleBox[
    RowBox[{"(*", 
     RowBox[{
     "Construction", " ", "of", " ", "the", " ", "symplectic", " ", "matrix", 
      " ", "associated", " ", "with", " ", "the", " ", "considered", " ", 
      "channel"}], "*)"}],
    FontSize->16], 
   StyleBox["\[IndentingNewLine]",
    FontSize->14], 
   StyleBox[
    RowBox[{
     RowBox[{
      SubscriptBox["S", "AA"], "=", 
      RowBox[{"ArrayFlatten", "[", GridBox[{
         {
          RowBox[{
           RowBox[{"\[Sqrt]", 
            SubscriptBox["\[Eta]", "1"]}], " ", 
           SubscriptBox["I", "2"]}], "0"},
         {"0", 
          RowBox[{
           RowBox[{"\[Sqrt]", 
            SubscriptBox["\[Eta]", "2"]}], " ", 
           SubscriptBox["I", "2"]}]}
        }], "]"}]}], ";", " ", 
     RowBox[{
      SubscriptBox["S", "AB"], "=", 
      RowBox[{"ArrayFlatten", "[", GridBox[{
         {
          RowBox[{
           RowBox[{"\[Sqrt]", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              SubscriptBox["\[Eta]", "1"]}], ")"}]}], " ", 
           SubscriptBox["I", "2"]}], "0"},
         {"0", 
          RowBox[{
           RowBox[{"\[Sqrt]", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              SubscriptBox["\[Eta]", "2"]}], ")"}]}], " ", 
           SubscriptBox["I", "2"]}]}
        }], "]"}]}], ";", " ", 
     RowBox[{
      SubscriptBox["S", "BA"], "=", 
      RowBox[{"-", 
       SubscriptBox["S", "AB"]}]}], ";", " ", 
     RowBox[{
      SubscriptBox["S", "BB"], "=", 
      SubscriptBox["S", "AA"]}], ";"}],
    FontSize->16], 
   StyleBox["\[IndentingNewLine]",
    FontSize->14], 
   StyleBox[
    RowBox[{
     RowBox[{
      SubscriptBox["S", 
       RowBox[{
        SubscriptBox["\[Eta]", "1"], 
        SubscriptBox["\[Eta]", "2"]}]], "=", 
      RowBox[{"ArrayFlatten", "[", GridBox[{
         {
          SubscriptBox["S", "AA"], 
          SubscriptBox["S", "AB"]},
         {
          SubscriptBox["S", "BA"], 
          SubscriptBox["S", "BB"]}
        }], "]"}]}], ";"}],
    FontSize->16], 
   StyleBox["\[IndentingNewLine]",
    FontSize->16], 
   StyleBox["\[IndentingNewLine]",
    FontSize->16], 
   StyleBox[
    RowBox[{"(*", 
     RowBox[{
     "Matrices", " ", "K", " ", "and", " ", "\[Alpha]", " ", "che", " ", 
      "descrivono", " ", 
      RowBox[{"l", "'"}], " ", "azione", " ", "del", " ", "canale", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
        "sui", " ", "momenti", " ", "primi", " ", "e", " ", "secondi", " ", 
         "dello", " ", "stato", " ", "di", " ", "ingresso"}], ")"}], "."}]}], 
     "*)"}],
    FontSize->16], 
   StyleBox["\[IndentingNewLine]",
    FontSize->16], 
   StyleBox[
    RowBox[{
     RowBox[{"K", "=", 
      SubscriptBox["S", "AA"]}], ";", " ", 
     RowBox[{"\[Alpha]", "=", 
      RowBox[{
       SubscriptBox["S", "AB"], ".", 
       SubscriptBox["\[Sigma]", "BB"], ".", 
       SubscriptBox["S", "AB"]}]}], ";"}],
    FontSize->16], 
   StyleBox["\[IndentingNewLine]",
    FontSize->16]}]}]], "Input",
 CellChangeTimes->{
  3.904262745033909*^9, {3.904262993324834*^9, 3.904263011122694*^9}, {
   3.904263275130666*^9, 3.904263276885775*^9}, {3.9042659364367332`*^9, 
   3.904265940495161*^9}, {3.9048359707877283`*^9, 3.9048361397405977`*^9}, {
   3.904837493239847*^9, 3.904837502364933*^9}, {3.9048386191835117`*^9, 
   3.904838628610924*^9}, {3.904838665837007*^9, 3.904838778018416*^9}, {
   3.904838986453665*^9, 3.904838987919544*^9}, {3.904839265638104*^9, 
   3.904839269595848*^9}, {3.904839642483692*^9, 3.904839646285563*^9}, {
   3.908415614943226*^9, 3.908415615855021*^9}, {3.938063046199841*^9, 
   3.938063131959371*^9}, {3.9380631914306183`*^9, 
   3.938063225574188*^9}},ExpressionUUID->"4e6d14c9-c5b1-4fc8-acc3-\
6e4d0c9c7ca8"],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Testing the extreme condition for the channel \
considered: constructive demonstration",
 FontSize->24]], "Subsection",
 CellChangeTimes->{{3.9042630291939363`*^9, 3.9042630560174522`*^9}, {
   3.9048425292734947`*^9, 3.904842536034575*^9}, {3.908415064258068*^9, 
   3.908415066864897*^9}, {3.908415921540454*^9, 3.9084159387849283`*^9}, 
   3.938058734104735*^9},ExpressionUUID->"5c35ab0b-2a12-4814-b2fb-\
555397349a61"],

Cell[TextData[{
 StyleBox["A Gaussian channel defined by the matrices ",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"(", 
         RowBox[{
           StyleBox["K", "TI"], ",", "\[Alpha]"}], ")"}], TraditionalForm], 
     "errors" -> {}, "input" -> "(K,\\alpha)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],
  FontSize->18,ExpressionUUID->"c209c37a-d1a3-494b-a770-c4060ea8b431"],
 StyleBox[" is said to be extreme if there is no matrix ",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|
    "boxes" -> FormBox["\[Gamma]\[NotEqual]\[Alpha]", TraditionalForm], 
     "errors" -> {}, "input" -> "\\gamma\\neq\\alpha", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],
  FontSize->18,ExpressionUUID->"4ec82e51-23c3-411e-ba3c-debd8160df88"],
 StyleBox[" such that ",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
        "\[Alpha]", "\[GreaterEqual]", "\[Gamma]", "\[GreaterEqual]", 
         "\[PlusMinus]", 
         FractionBox[
          StyleBox["i", "TI"], "2"], 
         RowBox[{"(", 
           RowBox[{"\[CapitalDelta]", "-", 
             StyleBox["K", "TI"], " ", "\[CapitalDelta] ", 
             SuperscriptBox[
              StyleBox["K", "TI"], 
              StyleBox["T", "TI"]]}], ")"}]}], TraditionalForm], 
     "errors" -> {}, "input" -> 
     "\\alpha\\geq\\gamma\\geq\\pm\\frac{i}{2}\\left(\\Delta-K\\,\\Delta\\,K^\
T\\right)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],
  FontSize->18,ExpressionUUID->"4f0b1d45-e525-473d-ae01-fa329439c340"],
 StyleBox[". Being the matrix ",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SuperscriptBox["\[CapitalDelta]", "\[Prime]"], "\[LongEqual]", 
         RowBox[{"(", 
           RowBox[{"\[CapitalDelta]", "-", 
             StyleBox["K", "TI"], " ", "\[CapitalDelta] ", 
             SuperscriptBox[
              StyleBox["K", "TI"], 
              StyleBox["T", "TI"]]}], ")"}]}], TraditionalForm], 
     "errors" -> {}, "input" -> 
     "\\Delta'=\\left(\\Delta-K\\,\\Delta\\,K^T\\right)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],
  FontSize->18,ExpressionUUID->"34cf4296-d4a7-403a-a75c-9eadb72aa661"],
 StyleBox[" real skew-symmetric (non-singular) then there exists a \
(non-singular) matrix ",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       StyleBox["M", "TI"], TraditionalForm], "errors" -> {}, "input" -> "M", 
     "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],
  FontSize->18,ExpressionUUID->"07f34a96-27d8-48ef-b39b-37cb1047f54c"],
 StyleBox[" tale che ",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SuperscriptBox[
          StyleBox["M", "TI"], 
          StyleBox["T", "TI"]], " ", 
         SuperscriptBox["\[CapitalDelta]", "\[Prime]"], " ", 
         StyleBox["M", "TI"], "\[LongEqual]", "\[CapitalDelta]"}], 
       TraditionalForm], "errors" -> {}, "input" -> 
     "M^T\\,\\Delta'\\,M=\\Delta", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],
  FontSize->18,ExpressionUUID->"0d686a37-6746-47e7-8315-4d591a1498b9"],
 StyleBox[". So the condition ",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"\[Alpha]", "\[GreaterEqual]", "\[PlusMinus]", 
         FractionBox[
          StyleBox["i", "TI"], "2"], 
         RowBox[{"(", 
           RowBox[{"\[CapitalDelta]", "-", 
             StyleBox["K", "TI"], " ", "\[CapitalDelta] ", 
             SuperscriptBox[
              StyleBox["K", "TI"], 
              StyleBox["T", "TI"]]}], ")"}]}], TraditionalForm], 
     "errors" -> {}, "input" -> 
     "\\alpha\\geq\\pm\\frac{i}{2}\\left(\\Delta-K\\,\\Delta\\,K^T\\right)", 
     "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],
  FontSize->18,ExpressionUUID->"b30444f0-3307-42ad-807f-68dc0f62e8cc"],
 StyleBox[" implies ",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"\[Beta]", "\[LongEqual]", 
         SuperscriptBox[
          StyleBox["M", "TI"], 
          StyleBox["T", "TI"]], " ", "\[Alpha] ", 
         StyleBox["M", "TI"], "\[GreaterEqual]", 
         FractionBox[
          StyleBox["i", "TI"], "2"], "\[CapitalDelta]"}], TraditionalForm], 
     "errors" -> {}, "input" -> 
     "\\beta = M^T\\,\\alpha\\,M \\geq \\frac{i}{2}\\Delta", "state" -> 
     "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],
  FontSize->18,ExpressionUUID->"5f43c143-1309-48eb-aed7-18441271a401"],
 StyleBox[". The latter condition implies that the extremality condition for \
the pair ",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"(", 
         RowBox[{
           StyleBox["K", "TI"], ",", "\[Alpha]"}], ")"}], TraditionalForm], 
     "errors" -> {}, "input" -> "(K,\\alpha)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],
  FontSize->18,ExpressionUUID->"c40bf119-44fd-4f5f-a1d0-e690562f0135"],
 StyleBox[" is satisfied if all the symplectic eigenvalues of ",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|
    "boxes" -> FormBox["\[Beta]", TraditionalForm], "errors" -> {}, "input" -> 
     "\\beta", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],
  FontSize->18,ExpressionUUID->"62289405-12be-4ea8-a445-63c2928176f2"],
 StyleBox[" are equal to ",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"1", "/", "2"}], TraditionalForm], "errors" -> {}, "input" -> 
     "1/2", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],
  FontSize->18,ExpressionUUID->"046ac491-652a-4f51-b12d-51e02bae4f73"],
 StyleBox[". In this section we construct the matrix ",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["M", "TI"], "\[LongEqual]", 
         SuperscriptBox[
          StyleBox["U", "TI"], 
          StyleBox["T", "TI"]], " ", 
         StyleBox["A", "TI"]}], TraditionalForm], "errors" -> {}, "input" -> 
     "M=U^T\\,A", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],
  FontSize->18,ExpressionUUID->"9d385e9f-155b-49e8-ab31-738f151a801f"],
 StyleBox[", where ",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       StyleBox["U", "TI"], TraditionalForm], "errors" -> {}, "input" -> "U", 
     "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],
  FontSize->18,ExpressionUUID->"2e06601b-acb3-4f66-9e46-4bf229cb1c4a"],
 StyleBox[" is an orthogonal matrix that brings the matrix ",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SuperscriptBox["\[CapitalDelta]", "\[Prime]"], TraditionalForm], 
     "errors" -> {}, "input" -> "\\Delta'", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],
  FontSize->18,ExpressionUUID->"e58570c5-8a3c-4e8d-a4af-a14f8b77f7aa"],
 StyleBox[" into normal form via the form ",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["U", "TI"], " ", 
         SuperscriptBox["\[CapitalDelta]", "\[Prime]"], " ", 
         SuperscriptBox[
          StyleBox["U", "TI"], 
          StyleBox["T", "TI"]]}], TraditionalForm], "errors" -> {}, "input" -> 
     "U\\,\\Delta'\\,U^T", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],
  FontSize->18,ExpressionUUID->"009afc99-03f5-4588-a446-815b3f952f92"],
 StyleBox[", while ",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       StyleBox["A", "TI"], TraditionalForm], "errors" -> {}, "input" -> "A", 
     "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],
  FontSize->18,ExpressionUUID->"196fc661-7dbe-4ef4-bbc1-fe432fd6b0f0"],
 StyleBox[" is a diagonal block matrix, where the blocks have eigenvalues \
equal to the inverse of the symplectic eigenvalues.\nReference: \
https://math.stackexchange.com/questions/388750/congruence-of-invertible-skew-\
symmetric-matrices e http://scipp.ucsc.edu/~haber/ph218/pfaffian15.pdf\n",
  FontSize->18],
 StyleBox["To verify the quantum limited condition we first need to bring the \
antisymmetric matrix ",
  FontSize->10],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SuperscriptBox["\[CapitalDelta]", "\[Prime]"], "\[LongEqual]", 
         SubscriptBox["\[CapitalDelta]", "4"], "-", 
         StyleBox["K", "TI"], " ", 
         SubscriptBox["\[CapitalDelta]", "4"], " ", 
         SuperscriptBox[
          StyleBox["K", "TI"], 
          StyleBox["T", "TI"]]}], TraditionalForm], "errors" -> {}, "input" -> 
     "\\Delta'=\\Delta_ 4 - K\\, \\Delta_ 4\\, K^T", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],
  FontSize->10,ExpressionUUID->"566fda86-54c4-49e7-b987-2599f6eaace3"],
 StyleBox[" into canonical form via a non-singular matrix ",
  FontSize->10],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       StyleBox["M", "TI"], TraditionalForm], "errors" -> {}, "input" -> 
     "$M$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],
  FontSize->10,ExpressionUUID->"0b410d44-fcd1-4c11-9aae-e5030e782695"],
 StyleBox[", i.e. ",
  FontSize->10],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"\[CapitalDelta]", "\[LongEqual]", 
         SuperscriptBox[
          StyleBox["M", "TI"], 
          StyleBox["T", "TI"]], " ", 
         SuperscriptBox["\[CapitalDelta]", "\[Prime]"], " ", 
         StyleBox["M", "TI"]}], TraditionalForm], "errors" -> {}, "input" -> 
     "$\\Delta=M^T\\,\\Delta'\\,M$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],
  FontSize->10,ExpressionUUID->"78286c3e-4584-474e-9be3-9b8b59267427"],
 StyleBox[". ",
  FontSize->10],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"\[Alpha]", "\[GreaterEqual]", "\[PlusMinus]", 
         FractionBox[
          StyleBox["i", "TI"], "2"], 
         SuperscriptBox["\[CapitalDelta]", "\[Prime]"], 
         "\[DoubleLongRightArrow]", "\[Beta]", ":", "\[LongEqual]", 
         SuperscriptBox[
          StyleBox["M", "TI"], 
          StyleBox["T", "TI"]], " ", "\[Alpha] ", 
         StyleBox["M", "TI"], "\[GreaterEqual]", "\[PlusMinus]", 
         FractionBox[
          StyleBox["i", "TI"], "2"], "\[CapitalDelta]"}], TraditionalForm], 
     "errors" -> {}, "input" -> 
     "$\\alpha\\geq\\pm\\frac{i}{2}\\Delta'\\implies\\beta:= \
M^T\\,\\alpha\\,M\\geq\\pm\\frac{i}{2}\\Delta$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],
  FontSize->10,ExpressionUUID->"4d4f8220-f755-422d-a7fb-9072d23c3e6e"],
 StyleBox[". To verify that this condition is saturated, it is then \
sufficient to verify that the matrix  ",
  FontSize->10],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|
    "boxes" -> FormBox["\[Beta]", TraditionalForm], "errors" -> {}, "input" -> 
     "$\\beta$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],
  FontSize->10,ExpressionUUID->"f70544a8-613e-498d-a511-15719be1e435"],
 StyleBox[" has all symplectic eigenvalues equal to ",
  FontSize->10],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"1", "/", "2"}], TraditionalForm], "errors" -> {}, "input" -> 
     "$1/2$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],
  FontSize->10,ExpressionUUID->"8f963cc2-72cc-4349-a885-21780bc9a48b"],
 StyleBox[".",
  FontSize->10]
}], "Text",
 CellChangeTimes->{{3.9042636908546352`*^9, 3.904263693079743*^9}, {
   3.904263811013653*^9, 3.904263814289589*^9}, {3.904263946413561*^9, 
   3.9042639615863647`*^9}, {3.9042640200232887`*^9, 3.904264249898718*^9}, {
   3.904264304523554*^9, 3.90426436694704*^9}, {3.904264419693302*^9, 
   3.90426445431962*^9}, {3.904264536670507*^9, 3.904264564489255*^9}, {
   3.904842622933354*^9, 3.904842695305045*^9}, {3.90484280768615*^9, 
   3.904842953055759*^9}, {3.904842995881171*^9, 3.904843013889841*^9}, {
   3.9048430456655703`*^9, 3.904843058777523*^9}, {3.904843129188465*^9, 
   3.904843129819483*^9}, {3.9048432533384132`*^9, 3.9048433301323338`*^9}, {
   3.904913591978128*^9, 3.904913764999241*^9}, {3.9049138031717663`*^9, 
   3.904913806412032*^9}, {3.9049138399407187`*^9, 3.904913842246624*^9}, {
   3.904914076070485*^9, 3.9049141348180933`*^9}, {3.9049203210911922`*^9, 
   3.904920349533112*^9}, {3.904928802837678*^9, 3.904928839351467*^9}, 
   3.9051680421265287`*^9, {3.908415076434478*^9, 3.9084151144648037`*^9}, {
   3.938058750846768*^9, 3.938058798487754*^9}, {3.938058835529862*^9, 
   3.938058978935399*^9}, {3.9380632527680693`*^9, 
   3.9380633387346*^9}},ExpressionUUID->"96c6b55d-8c55-49be-9902-\
5a7f87846afd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Definition", " ", "of", " ", "the", " ", "skew"}], "-", 
     RowBox[{"symmetric", " ", "matrix", " ", 
      RowBox[{"\[CapitalDelta]", "'"}], " ", "and", " ", "its", " ", 
      "eigenvalues", " ", "and", " ", "eigenvectors"}]}], "*)"}],
   FontSize->16], 
  StyleBox["\[IndentingNewLine]",
   FontSize->16], 
  RowBox[{
   StyleBox[
    RowBox[{
     RowBox[{
      RowBox[{"\[CapitalDelta]", "'"}], "=", 
      RowBox[{
       SubscriptBox["\[CapitalDelta]", "4"], "-", 
       RowBox[{"K", ".", 
        SubscriptBox["\[CapitalDelta]", "4"], ".", 
        RowBox[{"Transpose", "[", "K", "]"}]}]}]}], ";"}],
    FontSize->16], 
   StyleBox["\[IndentingNewLine]",
    FontSize->16], 
   StyleBox[
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"vals", ",", "vecs"}], "}"}], "=", 
      RowBox[{"Eigensystem", "[", 
       RowBox[{"\[CapitalDelta]", "'"}], "]"}]}], ";"}],
    FontSize->16], 
   StyleBox[
    RowBox[{"(*", 
     RowBox[{
     "the", " ", "eigenvalues", " ", "are", " ", "the", " ", "entries", " ", 
      "of", " ", "the", " ", "vals", " ", "vector", " ", "and", " ", "the", 
      " ", "eigenvectors", " ", "are", " ", "the", " ", "rows", " ", "of", 
      " ", "the", " ", "vecs", " ", "matrix"}], "*)"}],
    FontSize->12], 
   StyleBox["\[IndentingNewLine]",
    FontSize->16], 
   StyleBox["\[IndentingNewLine]",
    FontSize->16], 
   StyleBox[
    RowBox[{"(*", 
     RowBox[{
     "Construction", " ", "of", " ", "the", " ", "matrix", " ", "U", " ", 
      "that", " ", "brings", " ", "the", " ", "matrix", " ", 
      RowBox[{"\[CapitalDelta]", "'"}], " ", "into", " ", "normal", " ", 
      "form"}], "*)"}],
    FontSize->16], 
   StyleBox["\[IndentingNewLine]",
    FontSize->16], 
   StyleBox[
    RowBox[{
     RowBox[{"nu1", "=", 
      RowBox[{"Normalize", "[", 
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{"Im", "[", 
          RowBox[{"vecs", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "All"}], "]"}], "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"0", "<", 
           SubscriptBox["\[Eta]", "1"], "<", "1"}], "&&", 
          RowBox[{"0", "<", 
           SubscriptBox["\[Eta]", "2"], "<", "1"}]}]}], "]"}], "]"}]}], ";"}],
    
    FontSize->16], 
   StyleBox["\[IndentingNewLine]",
    FontSize->16], 
   StyleBox[
    RowBox[{
     RowBox[{"nv1", "=", 
      RowBox[{"Normalize", "[", 
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{"Re", "[", 
          RowBox[{"vecs", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "All"}], "]"}], "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"0", "<", 
           SubscriptBox["\[Eta]", "1"], "<", "1"}], "&&", 
          RowBox[{"0", "<", 
           SubscriptBox["\[Eta]", "2"], "<", "1"}]}]}], "]"}], "]"}]}], ";"}],
    
    FontSize->16], 
   StyleBox["\[IndentingNewLine]",
    FontSize->16], 
   StyleBox[
    RowBox[{
     RowBox[{"nu2", "=", 
      RowBox[{"Normalize", "[", 
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{"Im", "[", 
          RowBox[{"vecs", "[", 
           RowBox[{"[", 
            RowBox[{"3", ",", "All"}], "]"}], "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"0", "<", 
           SubscriptBox["\[Eta]", "1"], "<", "1"}], "&&", 
          RowBox[{"0", "<", 
           SubscriptBox["\[Eta]", "2"], "<", "1"}]}]}], "]"}], "]"}]}], ";"}],
    
    FontSize->16], 
   StyleBox["\[IndentingNewLine]",
    FontSize->16], 
   StyleBox[
    RowBox[{
     RowBox[{"nv2", "=", 
      RowBox[{"Normalize", "[", 
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{"Re", "[", 
          RowBox[{"vecs", "[", 
           RowBox[{"[", 
            RowBox[{"3", ",", "All"}], "]"}], "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"0", "<", 
           SubscriptBox["\[Eta]", "1"], "<", "1"}], "&&", 
          RowBox[{"0", "<", 
           SubscriptBox["\[Eta]", "2"], "<", "1"}]}]}], "]"}], "]"}]}], ";"}],
    
    FontSize->16], 
   StyleBox["\[IndentingNewLine]",
    FontSize->16], 
   StyleBox[
    RowBox[{
     RowBox[{"U", "=", 
      RowBox[{"{", 
       RowBox[{"nu1", ",", "nv1", ",", "nu2", ",", "nv2"}], "}"}]}], ";"}],
    FontSize->16], 
   StyleBox["\[IndentingNewLine]",
    FontSize->16], 
   StyleBox["\[IndentingNewLine]",
    FontSize->16], 
   StyleBox[
    RowBox[{"(*", 
     RowBox[{
      RowBox[{
      "Verify", " ", "that", " ", "U", " ", "carries", " ", "the", " ", 
       "skew"}], "-", 
      RowBox[{"symmetric", " ", "matrix", " ", 
       TemplateBox[<|"boxes" -> FormBox[
           SuperscriptBox["\[CapitalDelta]", "\[Prime]"], TraditionalForm], 
         "errors" -> {}, "input" -> "\\Delta'", "state" -> "Boxes"|>,
        "TeXAssistantTemplate"], " ", 
       StyleBox[
        RowBox[{"i", "nto"}]], " ", "normal", " ", "form"}]}], "*)"}],
    FontSize->16], 
   StyleBox["\[IndentingNewLine]",
    FontSize->16], 
   StyleBox[
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"MatrixForm", "[", 
       RowBox[{"Simplify", "[", 
        RowBox[{"U", ".", 
         RowBox[{"\[CapitalDelta]", "'"}], ".", 
         RowBox[{"Transpose", "[", "U", "]"}]}], "]"}], "]"}], ";"}], "*)"}],
    FontSize->16], 
   StyleBox["\[IndentingNewLine]",
    FontSize->16], 
   StyleBox["\[IndentingNewLine]",
    FontSize->16], 
   StyleBox[
    RowBox[{"(*", 
     RowBox[{"Construction", " ", "of", " ", "a", " ", "matrix", " ", "A"}], 
     "*)"}],
    FontSize->16], 
   StyleBox["\[IndentingNewLine]",
    FontSize->16], 
   StyleBox[
    RowBox[{
     RowBox[{
      SubscriptBox["A", "1"], "=", 
      RowBox[{"(", GridBox[{
         {"1", "0"},
         {"0", 
          RowBox[{"1", "/", 
           RowBox[{"Im", "[", 
            RowBox[{"vals", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "]"}]}]}
        }], ")"}]}], ";", " ", 
     RowBox[{
      SubscriptBox["A", "3"], "=", 
      RowBox[{"(", GridBox[{
         {"1", "0"},
         {"0", 
          RowBox[{"1", "/", 
           RowBox[{"Im", "[", 
            RowBox[{"vals", "[", 
             RowBox[{"[", "3", "]"}], "]"}], "]"}]}]}
        }], ")"}]}], ";"}],
    FontSize->16], 
   StyleBox["\[IndentingNewLine]",
    FontSize->16], 
   StyleBox[
    RowBox[{
     RowBox[{"A", "=", 
      RowBox[{"ArrayFlatten", "[", GridBox[{
         {
          SubscriptBox["A", "1"], "0"},
         {"0", 
          SubscriptBox["A", "3"]}
        }], "]"}]}], ";"}],
    FontSize->16], 
   StyleBox["\[IndentingNewLine]",
    FontSize->16], 
   StyleBox["\[IndentingNewLine]",
    FontSize->16], 
   StyleBox[
    RowBox[{"(*", 
     RowBox[{"Construction", " ", "of", " ", "the", " ", "matrix", " ", "M"}],
      "*)"}],
    FontSize->16], 
   StyleBox["\[IndentingNewLine]",
    FontSize->16], 
   StyleBox[
    RowBox[{
     RowBox[{"M", "=", 
      RowBox[{
       RowBox[{"Transpose", "[", "U", "]"}], ".", "A"}]}], ";"}],
    FontSize->16], 
   StyleBox["\[IndentingNewLine]",
    FontSize->16], 
   StyleBox["\[IndentingNewLine]",
    FontSize->16], 
   StyleBox[
    RowBox[{"(*", 
     RowBox[{
      RowBox[{
       RowBox[{"Verify", " ", "that", " ", "the", " ", "matrix", " ", "M"}], 
       "=", 
       RowBox[{
       "UA", " ", "actually", " ", "carries", " ", "the", " ", "matrix", " ", 
        
        RowBox[{"\[CapitalDelta]", "'"}], " ", "in", " ", "the", " ", 
        "canonical", " ", "form"}]}], ",", " ", 
      RowBox[{"i", ".", "e", "."}], ",", 
      RowBox[{"that", " ", 
       FormBox[
        TemplateBox[<|"boxes" -> FormBox[
            RowBox[{
              SuperscriptBox[
               StyleBox["M", "TI"], 
               StyleBox["T", "TI"]], " ", 
              SuperscriptBox["\[CapitalDelta]", "\[Prime]"], " ", 
              StyleBox["M", "TI"], "\[LongEqual]", "\[CapitalDelta]"}], 
            TraditionalForm], "errors" -> {}, "input" -> 
          "M^T\\,\\Delta'\\,M=\\Delta", "state" -> "Boxes"|>,
         "TeXAssistantTemplate"],
        TraditionalForm]}]}], "*)"}],
    FontSize->16], 
   StyleBox["\[IndentingNewLine]",
    FontSize->16], 
   StyleBox[
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"MatrixForm", "[", 
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Transpose", "[", "M", "]"}], ".", 
          RowBox[{"\[CapitalDelta]", "'"}], ".", "M"}], ",", 
         RowBox[{
          RowBox[{"0", "<", 
           SubscriptBox["\[Eta]", "1"], "<", "1"}], "&&", 
          RowBox[{"0", "<", 
           SubscriptBox["\[Eta]", "2"], "<", "1"}]}]}], "]"}], "]"}], ";"}], 
     "*)"}],
    FontSize->16], 
   StyleBox["\[IndentingNewLine]",
    FontSize->16], 
   StyleBox["\[IndentingNewLine]",
    FontSize->16], 
   StyleBox[
    RowBox[{"(*", 
     RowBox[{"Definition", " ", "of", " ", "matrix", " ", "\[Beta]"}], "*)"}],
    
    FontSize->16], 
   StyleBox["\[IndentingNewLine]",
    FontSize->16], 
   StyleBox[
    RowBox[{
     RowBox[{"\[Beta]", "=", 
      RowBox[{
       RowBox[{"Transpose", "[", "M", "]"}], ".", "\[Alpha]", ".", "M"}]}], 
     ";"}],
    FontSize->16], 
   StyleBox["\[IndentingNewLine]",
    FontSize->16], 
   StyleBox[
    RowBox[{"MatrixForm", "[", 
     RowBox[{"Simplify", "[", 
      RowBox[{"\[Beta]", ",", 
       RowBox[{
        RowBox[{"0", "<", 
         SubscriptBox["\[Eta]", "1"], "<", "1"}], "&&", 
        RowBox[{"0", "<", 
         SubscriptBox["\[Eta]", "2"], "<", "1"}], "&&", 
        RowBox[{"\[Kappa]", ">", "1"}]}]}], "]"}], "]"}],
    FontSize->16]}]}]], "Input",
 CellChangeTimes->{
  3.904263001888026*^9, {3.904264613432933*^9, 3.904264633641584*^9}, {
   3.904264666593636*^9, 3.904264856960788*^9}, {3.90426488795485*^9, 
   3.904264918066071*^9}, {3.904265019314299*^9, 3.904265020787911*^9}, {
   3.904841981759596*^9, 3.904842000270389*^9}, {3.904881075297083*^9, 
   3.904881140791668*^9}, {3.904914171488453*^9, 3.9049141933056*^9}, {
   3.9049142393601294`*^9, 3.904914408629963*^9}, {3.904914444844369*^9, 
   3.9049144618585653`*^9}, {3.904914501552293*^9, 3.904914527325239*^9}, 
   3.904921559830567*^9, {3.904927508032745*^9, 3.904927521016362*^9}, {
   3.904927832778253*^9, 3.904927834896*^9}, {3.904928863505887*^9, 
   3.904928912193939*^9}, {3.904928947701136*^9, 3.904928992639031*^9}, 
   3.905170541044598*^9, 3.905170695851186*^9, {3.9051718064236507`*^9, 
   3.905171947434311*^9}, 3.907638377925322*^9, {3.90841578513264*^9, 
   3.908415812072612*^9}, {3.9084158512735367`*^9, 3.9084158665489693`*^9}, {
   3.908805175650882*^9, 3.908805182767952*^9}, {3.938059011244927*^9, 
   3.938059029457262*^9}, {3.9380591248629217`*^9, 3.938059144642304*^9}, {
   3.938059193202591*^9, 3.938059211484619*^9}, 3.938059478800685*^9, {
   3.938063371797926*^9, 
   3.93806351097362*^9}},ExpressionUUID->"6ca2d77d-2eac-4168-b745-\
1ab9e20bfdc6"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"2.625`", "0.`", 
      RowBox[{"-", "2.1213203435596424`"}], "0.`"},
     {"0.`", "4.666666666666668`", "0.`", "5.6568542494923815`"},
     {
      RowBox[{"-", "2.121320343559643`"}], "0.`", "1.7500000000000002`", 
      "0.`"},
     {"0.`", "5.656854249492382`", "0.`", "7.000000000000004`"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.903723009734251*^9, 3.903723256633956*^9, 3.903723523317623*^9, {
   3.903723698948337*^9, 3.903723728074819*^9}, 3.9037237748920393`*^9, {
   3.9037238109250517`*^9, 3.903723827726687*^9}, 3.903724078927741*^9, 
   3.903724135404159*^9, 3.903763614637968*^9, 3.903763771764883*^9, 
   3.903764382547873*^9, {3.9040501546275187`*^9, 3.9040501593815613`*^9}, {
   3.9040502018032093`*^9, 3.904050232990076*^9}, 3.9040502813499537`*^9, 
   3.904123954297699*^9, 3.904124014022388*^9, 3.9041462896521597`*^9, {
   3.904148934671175*^9, 3.904148963004232*^9}, 3.904148998644745*^9, 
   3.9041839618690042`*^9, 3.9041848517974997`*^9, 3.904184938692295*^9, 
   3.904186412313077*^9, 3.904186469367322*^9, 3.904186544792844*^9, {
   3.9041865880278683`*^9, 3.904186611073009*^9}, {3.904186719729381*^9, 
   3.9041867428235617`*^9}, 3.904186991599719*^9, 3.9041935337497263`*^9, {
   3.9041935743191023`*^9, 3.904193603786889*^9}, 3.9041942126635923`*^9, 
   3.904194268415246*^9, {3.9041943363683662`*^9, 3.904194376181367*^9}, {
   3.904194593824129*^9, 3.9041946231488132`*^9}, {3.9041950561804028`*^9, 
   3.904195143312673*^9}, 3.90419519282635*^9, {3.9041952537256937`*^9, 
   3.904195297778975*^9}, 3.904195404483273*^9, {3.904195459165723*^9, 
   3.9041954741105013`*^9}, {3.904195514050494*^9, 3.904195522194549*^9}, {
   3.904195574158737*^9, 3.904195581754582*^9}, 3.904201446593693*^9, 
   3.9042021047762413`*^9, {3.904203331259207*^9, 3.904203365677649*^9}, 
   3.904264528316136*^9, 3.904265023246912*^9, 3.9048002779731197`*^9, 
   3.9048005049894667`*^9, 3.9048119773651447`*^9, 3.9048396875633173`*^9, 
   3.904841924671369*^9, 3.904842150816258*^9, {3.9049143016163816`*^9, 
   3.9049143082995033`*^9}, 3.904914462867519*^9, {3.90492750366446*^9, 
   3.9049275228468122`*^9}, 3.904928479921565*^9, {3.904928899374411*^9, 
   3.9049289127352123`*^9}, 3.904928955444943*^9, {3.9051705424319572`*^9, 
   3.90517055743279*^9}, 3.905170598653838*^9, 3.9051706968746843`*^9, {
   3.905171806889827*^9, 3.905171862192252*^9}, {3.905171898161544*^9, 
   3.9051719047200727`*^9}, {3.905171943763479*^9, 3.9051719479747562`*^9}, {
   3.9051820839281693`*^9, 3.905182110619472*^9}, 3.905182628633765*^9, 
   3.905182863853373*^9, 3.9052197135146723`*^9, 3.905219747743511*^9, 
   3.905219866922039*^9, 3.907638287259087*^9, 3.9076383932321167`*^9, {
   3.908415777784232*^9, 3.9084157860338917`*^9}, 3.908415855116796*^9, {
   3.908418196973515*^9, 3.908418206015491*^9}, 3.908418617237833*^9, 
   3.908418672846301*^9, 3.908804475031399*^9, {3.9088046622508583`*^9, 
   3.908804682800145*^9}, 3.908804779838977*^9, 3.9088083477124367`*^9},
 CellLabel->
  "Out[21]//MatrixForm=",ExpressionUUID->"53f87f53-f9d2-46ad-8e68-\
bbdccc5761b9"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Testing of the extreme condition for the considered \
channel: direct proof",
 FontSize->24]], "Subsection",
 CellChangeTimes->{{3.908415996629499*^9, 3.9084160165543537`*^9}, 
   3.938059503446767*^9, {3.9380627096453238`*^9, 
   3.938062710683962*^9}},ExpressionUUID->"a2df31f5-2545-4c6b-804e-\
e6b6d029e30f"],

Cell[TextData[{
 StyleBox["A Gaussian channel defined by the matrices ",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"(", 
         RowBox[{
           StyleBox["K", "TI"], ",", "\[Alpha]"}], ")"}], TraditionalForm], 
     "errors" -> {}, "input" -> "(K,\\alpha)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],
  FontSize->18,ExpressionUUID->"a739e344-b9bb-4b8e-8306-376e4ca22390"],
 StyleBox[" is said to be extreme if there is no matrix ",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|
    "boxes" -> FormBox["\[Gamma]\[NotEqual]\[Alpha]", TraditionalForm], 
     "errors" -> {}, "input" -> "\\gamma\\neq\\alpha", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],
  FontSize->18,ExpressionUUID->"801d23c6-7b03-42a6-b1a3-d502838e9900"],
 StyleBox[" such that ",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
        "\[Alpha]", "\[GreaterEqual]", "\[Gamma]", "\[GreaterEqual]", 
         "\[PlusMinus]", 
         FractionBox[
          StyleBox["i", "TI"], "2"], 
         RowBox[{"(", 
           RowBox[{"\[CapitalDelta]", "-", 
             StyleBox["K", "TI"], " ", "\[CapitalDelta] ", 
             SuperscriptBox[
              StyleBox["K", "TI"], 
              StyleBox["T", "TI"]]}], ")"}]}], TraditionalForm], 
     "errors" -> {}, "input" -> 
     "\\alpha\\geq\\gamma\\geq\\pm\\frac{i}{2}\\left(\\Delta-K\\,\\Delta\\,K^\
T\\right)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],
  FontSize->18,ExpressionUUID->"2545c89c-ac19-41dc-b8db-a58d797c86b1"],
 " ",
 StyleBox[".",
  FontSize->18]
}], "Text",
 CellChangeTimes->{{3.908416031771212*^9, 3.9084160373156357`*^9}, {
  3.9380595130396*^9, 
  3.938059543173196*^9}},ExpressionUUID->"15fcdf3c-eff4-4431-b641-\
b18be714fb3d"],

Cell[CellGroupData[{

Cell[BoxData[{
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalDelta]", "'"}], "=", 
    RowBox[{
     SubscriptBox["\[CapitalDelta]", "4"], "-", 
     RowBox[{"K", ".", 
      SubscriptBox["\[CapitalDelta]", "4"], ".", 
      RowBox[{"Transpose", "[", "K", "]"}]}]}]}], ";"}],
  FontSize->16], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"Chop", "[", 
    RowBox[{
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"\[Alpha]", ".", 
         RowBox[{"Inverse", "[", 
          RowBox[{"\[CapitalDelta]", "'"}], "]"}], ".", "\[Alpha]", ".", 
         RowBox[{"Inverse", "[", 
          RowBox[{"\[CapitalDelta]", "'"}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"0", "<", 
         SubscriptBox["\[Eta]", "1"], "<", "1"}], "&&", 
        RowBox[{"0", "<", 
         SubscriptBox["\[Eta]", "2"], "<", "1"}], "&&", 
        RowBox[{"\[Kappa]", ">", "1"}]}]}], "]"}], ",", 
     RowBox[{"10", "^", 
      RowBox[{"-", "11"}]}]}], "]"}], "//", "MatrixForm"}],
  FontSize->16]}], "Input",
 CellChangeTimes->{{3.9052234515157757`*^9, 3.9052234540653353`*^9}, {
   3.905223489553269*^9, 3.9052237573381023`*^9}, {3.9060031223392076`*^9, 
   3.906003122903077*^9}, 3.908415963730528*^9, {3.90880481782635*^9, 
   3.9088048359637136`*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"9cc8330b-e97d-4ca8-88f2-0f98493cfed2"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0.25000000000000716`", "0", "0", "0"},
     {"0", "0.25000000000000716`", "0", "0"},
     {"0", "0", "0.2499999999999976`", "0"},
     {"0", "0", "0", "0.2499999999999976`"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.9052235465701227`*^9, {3.9052235921140137`*^9, 3.905223643812385*^9}, {
   3.9052236869533*^9, 3.905223700779935*^9}, 3.905223759019424*^9, 
   3.9060031238484707`*^9, 3.907638397316883*^9, 3.908415878268042*^9, 
   3.908416047953681*^9, 3.908418210411374*^9, 3.90841862035781*^9, 
   3.9084186770955553`*^9, 3.9088044792150927`*^9, 3.908804685709453*^9, 
   3.908804783266346*^9, 3.908804837250515*^9, 3.9088083560167522`*^9},
 CellLabel->
  "Out[23]//MatrixForm=",ExpressionUUID->"4e323987-854f-4b19-8b88-\
eaf58d8f4459"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Lower bound of the squashed channel entanglement by \
fixing the input state of the channel",
 FontSize->36]], "Section",
 CellChangeTimes->{{3.90491505647029*^9, 3.90491512372231*^9}, 
   3.93805956237437*^9},ExpressionUUID->"bbdaafa8-867f-40d4-bc89-\
6d454c39511d"],

Cell[TextData[{
 StyleBox["Knowing that the squashed entanglement of the channel is found by \
taking the sup over all possible input states on a bipartite system of the \
squashed entanglement of the state obtained by applying the channel to the \
reduced state on one of the two initial systems, a simple way to find a lower \
bound to this magnitude is to fix the input state. We therefore take as input \
state the tensor product of two squeezed two-mode states, with energies \
respectively ",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SubscriptBox[
        StyleBox["E", "TI"], "1"], TraditionalForm], "errors" -> {}, "input" -> 
     "E_1", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],
  FontSize->18,ExpressionUUID->"5f3c1a2f-f1c4-42bb-a4d6-64a1011d6bdf"],
 StyleBox[" e ",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SubscriptBox[
        StyleBox["E", "TI"], "2"], TraditionalForm], "errors" -> {}, "input" -> 
     "E_2", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],
  FontSize->18,ExpressionUUID->"415388a5-b4ac-4eef-8213-6e22b97e2275"],
 StyleBox[", let us apply the considered channel ",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SubscriptBox["\[CapitalPhi]", 
        StyleBox["B", "TI"]], TraditionalForm], "errors" -> {}, "input" -> 
     "\\Phi_B", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],
  FontSize->18,ExpressionUUID->"40671728-5994-42a3-abf2-343f89041e74"],
 StyleBox[", and calculate the squashed entanglement of this state. Knowing \
that the lower bound of the squ",
  FontSize->18],
 StyleBox["ashed entanglement of a state (in our case the channel output \
state) is a function of the blocks of the symplectic matrix that diagonalises \
the covariance matrix of the state under consideration, we must first find \
the covariance matrix of the channel output state and then find the \
symplectic matrix that diagonalises it. In this section we then find the \
covariance matrix  ",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["\[Gamma]", "CDR", 
    RowBox[{"S", ",", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["E", "1"], ",", 
       SubscriptBox["E", "2"]}], ")"}]}]], TraditionalForm]],
  FontSize->18,ExpressionUUID->"134d1ef0-be9d-473a-9031-f0dc4c1f5e84"],
 StyleBox[" of the channel\[CloseCurlyQuote]s output state, i.e., the state",
  FontSize->18],
 StyleBox["\n\t\t\t\t\t\t\t\t\t\t\t",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         RowBox[{"(", 
           RowBox[{
             SubscriptBox[
              StyleBox["I", "TI"], 
              StyleBox["A", "TI"]], "\[CircleTimes]", 
             SubscriptBox["\[CapitalPhi]", 
              StyleBox["B", "TI"]]}], ")"}], 
         SubscriptBox[
          RowBox[{"(", 
            RowBox[{
              SubsuperscriptBox[
               OverscriptBox["\[Phi]", "^"], 
               SubscriptBox[
                StyleBox["E", "TI"], "1"], "\[Kappa]"], "\[CircleTimes]", 
              SubsuperscriptBox["\[Phi]", 
               SubscriptBox[
                StyleBox["E", "TI"], "2"], "\[Kappa]"]}], ")"}], 
          RowBox[{
            StyleBox["A", "TI"], 
            StyleBox["B", "TI"]}]], "\[LongEqual]", 
         SubscriptBox["Tr", 
          StyleBox["E", "TI"]], 
         RowBox[{"[", 
           RowBox[{
             SubsuperscriptBox[
              OverscriptBox[
               StyleBox["U", "TI"], "^"], 
              RowBox[{
                SubscriptBox["\[Eta]", "1"], ",", 
                SubscriptBox["\[Eta]", "2"]}], 
              RowBox[{
                StyleBox["B", "TI"], 
                StyleBox["E", "TI"]}]], 
             RowBox[{"(", 
               RowBox[{
                 SubscriptBox[
                  RowBox[{"(", 
                    RowBox[{
                    SubsuperscriptBox[
                    OverscriptBox["\[Phi]", "^"], 
                    SubscriptBox[
                    StyleBox["E", "TI"], "1"], "\[Kappa]"], "\[CircleTimes]", 
                    
                    SubsuperscriptBox[
                    OverscriptBox["\[Phi]", "^"], 
                    SubscriptBox[
                    StyleBox["E", "TI"], "2"], "\[Kappa]"]}], ")"}], 
                  RowBox[{
                    StyleBox["A", "TI"], 
                    StyleBox["B", "TI"]}]], "\[CircleTimes]", 
                 SubscriptBox[
                  RowBox[{"(", 
                    SubsuperscriptBox[
                    OverscriptBox["\[Phi]", "^"], 
                    SubscriptBox[
                    StyleBox["e", "TI"], "3"], "\[Kappa]"], ")"}], 
                  StyleBox["E", "TI"]]}], ")"}], 
             SuperscriptBox[
              OverscriptBox[
               SubsuperscriptBox[
                StyleBox["U", "TI"], 
                RowBox[{
                  SubscriptBox["\[Eta]", "1"], ",", 
                  SubscriptBox["\[Eta]", "2"]}], 
                RowBox[{
                  StyleBox["B", "TI"], 
                  StyleBox["E", "TI"]}]], "^"], 
              
              RowBox[{"\[NegativeThinSpace]", "\[NegativeThinSpace]", 
                "\[NegativeThinSpace]", "\[Dagger]"}]]}], "]"}]}], 
       TraditionalForm], "errors" -> {}, "input" -> 
     "\\left(I_A\\otimes\\Phi_B\\right)\\left(\\hat\\phi^\\kappa_{E_1}\\\
otimes\\phi^\\kappa_{E_2}\\right)_{AB} = \\text{Tr}_E\\left[\\hat U_{\\eta_1,\
\\eta_2}^{BE} \
\\left(\\left(\\hat\\phi^\\kappa_{E_1}\\otimes\\hat\\phi^\\kappa_{E_2}\\right)\
_{AB}\\otimes(\\hat\\phi^\\kappa_{e_3})_E\\right) \\hat \
{U^{BE}_{\\eta_1,\\eta_2}}^{\\!\\!\\!\\dagger}\\right]", "state" -> "Boxes"|>,
    
    "TeXAssistantTemplate"], TraditionalForm]],
  FontSize->18,ExpressionUUID->"b892e339-c7eb-428a-bb85-88b734c11f62"],
 StyleBox[" .\n",
  FontSize->18],
 StyleBox["We give it a two-mode squeezed state and then send the squeezing \
to infinity.",
  FontSize->12]
}], "Text",
 CellChangeTimes->{{3.904123651711563*^9, 3.904123819297618*^9}, {
  3.904915145875823*^9, 3.90491521223328*^9}, {3.904915269261175*^9, 
  3.904915586018289*^9}, {3.904915872052915*^9, 3.90491598287927*^9}, {
  3.9049160244411087`*^9, 3.904916109018569*^9}, {3.904916139287444*^9, 
  3.9049161581464157`*^9}, {3.904916686925465*^9, 3.904916687678721*^9}, {
  3.904921257837398*^9, 3.904921259030714*^9}, {3.904928502828377*^9, 
  3.904928505976355*^9}, {3.9051730880417757`*^9, 3.905173115354945*^9}, {
  3.905173164584133*^9, 3.905173170845747*^9}, {3.905180425910563*^9, 
  3.90518042749647*^9}, {3.905180599079235*^9, 3.9051806083307*^9}, {
  3.938059587863429*^9, 3.938059609700238*^9}, {3.938059643481285*^9, 
  3.938059689277467*^9}, {3.938063541811385*^9, 
  3.938063559844458*^9}},ExpressionUUID->"e80617d7-cfc2-41de-af93-\
15dd2eec8aef"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Computation of the covariance matrix ",
 Cell[BoxData[
  SubscriptBox["\[Sigma]", "CD"]],
  CellChangeTimes->{{3.904124365826962*^9, 3.904124379620875*^9}, {
    3.9041460893023577`*^9, 3.904146243147705*^9}, {3.904146274993291*^9, 
    3.904146302371472*^9}, {3.90414635204568*^9, 3.904146426249198*^9}, {
    3.904148235472507*^9, 3.9041483086227627`*^9}, {3.9041484407241907`*^9, 
    3.904148470940394*^9}, {3.904148506423916*^9, 3.904148616506465*^9}, {
    3.904148650336578*^9, 3.904148654616889*^9}, {3.904148691780085*^9, 
    3.904148801888193*^9}, {3.904149045633912*^9, 3.90414905255735*^9}, {
    3.904183993562742*^9, 3.904184029002269*^9}, 3.904184896469129*^9, {
    3.9041869520698338`*^9, 3.904186969837758*^9}, {3.904195656142074*^9, 
    3.904195689727662*^9}, {3.904195734274737*^9, 3.904195738096787*^9}, {
    3.9041958551434793`*^9, 3.9041959747967176`*^9}, {3.904196006209396*^9, 
    3.904196083506343*^9}, {3.9041961430032797`*^9, 3.904196145954279*^9}, 
    3.904196471870368*^9, {3.904196509557732*^9, 3.904196510277277*^9}},
  ExpressionUUID->"9938de84-964e-4786-ab92-1fb80e760aa2"]
}], "Section",
 CellChangeTimes->{{3.9049167695440903`*^9, 3.904916784799217*^9}, {
   3.904920381221006*^9, 3.904920384229035*^9}, {3.904920425446602*^9, 
   3.904920467221458*^9}, 
   3.938059709363843*^9},ExpressionUUID->"78ae4084-4880-41a2-a933-\
aae95a8996f0"],

Cell[TextData[{
 StyleBox["In this section, we calculate the covariance matrix ",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SubscriptBox["\[Sigma]", 
        RowBox[{
          StyleBox["C", "TI"], 
          StyleBox["D", "TI"]}]], TraditionalForm], "errors" -> {}, "input" -> 
     "\\sigma_{CD}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],
  FontSize->18,ExpressionUUID->"4aa42343-1fdd-459d-8375-070ddfc0d9e7"],
 StyleBox[" of the output state ",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         RowBox[{"(", 
           RowBox[{
             SubscriptBox[
              StyleBox["I", "TI"], 
              StyleBox["A", "TI"]], "\[CircleTimes]", 
             SubscriptBox["\[CapitalPhi]", 
              StyleBox["B", "TI"]]}], ")"}], 
         SubscriptBox[
          RowBox[{"(", 
            RowBox[{
              SubsuperscriptBox[
               OverscriptBox["\[Phi]", "^"], 
               SubscriptBox[
                StyleBox["E", "TI"], "1"], "\[Kappa]"], "\[CircleTimes]", 
              SubsuperscriptBox["\[Phi]", 
               SubscriptBox[
                StyleBox["E", "TI"], "2"], "\[Kappa]"]}], ")"}], 
          RowBox[{
            StyleBox["A", "TI"], 
            StyleBox["B", "TI"]}]]}], TraditionalForm], "errors" -> {}, 
     "input" -> 
     "\\left(I_A\\otimes\\Phi_B\\right)\\left(\\hat\\phi^\\kappa_{E_1}\\\
otimes\\phi^\\kappa_{E_2}\\right)_{AB}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],
  FontSize->18,ExpressionUUID->"e5e2d543-e173-4d95-8673-5f60571b9a24"],
 StyleBox[" of the channel.",
  FontSize->18]
}], "Text",
 CellChangeTimes->{{3.9049211054134274`*^9, 3.904921218318798*^9}, {
  3.904921262676559*^9, 3.904921306349968*^9}, {3.938059718834776*^9, 
  3.9380597389879303`*^9}, {3.938059777065445*^9, 
  3.938059779780892*^9}},ExpressionUUID->"6ccd1a6b-d79e-461b-8d77-\
7ecf23db394b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "Symplectic", " ", "matrix", " ", "associated", " ", "with", " ", "the", 
      " ", "unitary", " ", 
      TemplateBox[<|"boxes" -> FormBox[
          RowBox[{
            SubscriptBox[
             OverscriptBox[
              StyleBox["I", "TI"], "^"], 
             StyleBox["A", "TI"]], "\[CircleTimes]", 
            SubsuperscriptBox[
             OverscriptBox[
              StyleBox["U", "TI"], "^"], 
             RowBox[{
               StyleBox["B", "TI"], 
               StyleBox["R", "TI"]}], 
             RowBox[{
               SubscriptBox["\[Eta]", "1"], ",", 
               SubscriptBox["\[Eta]", "2"]}]]}], TraditionalForm], 
        "errors" -> {}, "input" -> 
        "\\hat{I}_A\\otimes\\hat{U}^{\\eta_1,\\eta_2}_{BR}", "state" -> 
        "Boxes"|>,
       "TeXAssistantTemplate"]}], ",", " ", 
     RowBox[{"acting", " ", "on", " ", "systems", " ", 
      TemplateBox[<|"boxes" -> FormBox[
          RowBox[{
            StyleBox["A", "TI"], 
            StyleBox["B", "TI"], 
            StyleBox["R", "TI"]}], TraditionalForm], "errors" -> {}, "input" -> 
        "ABR", "state" -> "Boxes"|>,
       "TeXAssistantTemplate"]}]}], "*)"}],
   FontSize->16], 
  StyleBox["\[IndentingNewLine]",
   FontSize->16], 
  RowBox[{
   StyleBox[
    RowBox[{
     RowBox[{
      SubscriptBox["S", "ABR"], "=", 
      RowBox[{"ArrayFlatten", "[", GridBox[{
         {
          SubscriptBox["I", "4"], "0"},
         {"0", 
          SubscriptBox["S", 
           RowBox[{
            SubscriptBox["\[Eta]", "1"], 
            SubscriptBox["\[Eta]", "2"]}]]}
        }], "]"}]}], ";"}],
    FontSize->16], "\[IndentingNewLine]", 
   StyleBox[
    RowBox[{
     RowBox[{"MatrixForm", "[", 
      SubscriptBox["S", "ABR"], "]"}], ";"}],
    FontSize->16], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   StyleBox[
    RowBox[{"(*", 
     RowBox[{
     "Overall", " ", "input", " ", "state", " ", "covariance", " ", "matrix", 
      " ", 
      TemplateBox[<|"boxes" -> FormBox[
          RowBox[{
            SubscriptBox[
             RowBox[{"(", 
               RowBox[{
                 SubsuperscriptBox[
                  OverscriptBox["\[Phi]", "^"], 
                  SubscriptBox[
                   StyleBox["E", "TI"], "1"], "\[Kappa]"], "\[CircleTimes]", 
                 SubsuperscriptBox[
                  OverscriptBox["\[Phi]", "^"], 
                  SubscriptBox[
                   StyleBox["E", "TI"], "2"], "\[Kappa]"]}], ")"}], 
             RowBox[{
               StyleBox["A", "TI"], 
               StyleBox["B", "TI"]}]], "\[CircleTimes]", 
            SubscriptBox[
             RowBox[{"(", 
               SubsuperscriptBox[
                OverscriptBox["\[Phi]", "^"], 
                SubscriptBox[
                 StyleBox["e", "TI"], "3"], "\[Kappa]"], ")"}], 
             StyleBox["E", "TI"]], ")"}], TraditionalForm], "errors" -> {}, 
        "input" -> 
        "\\left(\\hat\\phi^\\kappa_{E_1}\\otimes\\hat\\phi^\\kappa_{E_2}\\\
right)_{AB}\\otimes(\\hat\\phi^\\kappa_{e_3})_E\\right)", "state" -> "Boxes"|>,
       "TeXAssistantTemplate"]}], "*)"}],
    FontSize->16], 
   StyleBox["\[IndentingNewLine]",
    FontSize->16], 
   StyleBox[
    RowBox[{
     RowBox[{
      SubscriptBox["\[Sigma]", "ABR"], "=", 
      RowBox[{"ArrayFlatten", "[", GridBox[{
         {
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["EE", "1"], "+", 
             RowBox[{"1", "/", "2"}]}], ")"}], 
           SubscriptBox["I", "2"]}], "0", 
          RowBox[{
           RowBox[{"\[Sqrt]", 
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["EE", "1"], 
              RowBox[{"(", 
               RowBox[{
                SubscriptBox["EE", "1"], "+", "1"}], ")"}]}], ")"}]}], 
           SubscriptBox["Z", "2"]}], "0", "0", "0"},
         {"0", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["EE", "2"], "+", 
             RowBox[{"1", "/", "2"}]}], ")"}], 
           SubscriptBox["I", "2"]}], "0", 
          RowBox[{
           RowBox[{"\[Sqrt]", 
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["EE", "2"], 
              RowBox[{"(", 
               RowBox[{
                SubscriptBox["EE", "2"], "+", "1"}], ")"}]}], ")"}]}], 
           SubscriptBox["Z", "2"]}], "0", "0"},
         {
          RowBox[{
           RowBox[{"\[Sqrt]", 
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["EE", "1"], 
              RowBox[{"(", 
               RowBox[{
                SubscriptBox["EE", "1"], "+", "1"}], ")"}]}], ")"}]}], 
           SubscriptBox["Z", "2"]}], "0", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["EE", "1"], "+", 
             RowBox[{"1", "/", "2"}]}], ")"}], 
           SubscriptBox["I", "2"]}], "0", "0", "0"},
         {"0", 
          RowBox[{
           RowBox[{"\[Sqrt]", 
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["EE", "2"], 
              RowBox[{"(", 
               RowBox[{
                SubscriptBox["EE", "2"], "+", "1"}], ")"}]}], ")"}]}], 
           SubscriptBox["Z", "2"]}], "0", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["EE", "2"], "+", 
             RowBox[{"1", "/", "2"}]}], ")"}], 
           SubscriptBox["I", "2"]}], "0", "0"},
         {"0", "0", "0", "0", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["ee", "3"], "+", 
             RowBox[{"1", "/", "2"}]}], ")"}], 
           SubscriptBox["I", "2"]}], 
          RowBox[{
           RowBox[{"\[Sqrt]", 
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["ee", "3"], 
              RowBox[{"(", 
               RowBox[{
                SubscriptBox["ee", "3"], "+", "1"}], ")"}]}], ")"}]}], 
           SubscriptBox["Z", "2"]}]},
         {"0", "0", "0", "0", 
          RowBox[{
           RowBox[{"\[Sqrt]", 
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["ee", "3"], 
              RowBox[{"(", 
               RowBox[{
                SubscriptBox["ee", "3"], "+", "1"}], ")"}]}], ")"}]}], 
           SubscriptBox["Z", "2"]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["ee", "3"], "+", 
             RowBox[{"1", "/", "2"}]}], ")"}], 
           SubscriptBox["I", "2"]}]}
        }], "]"}]}], ";"}],
    FontSize->16], 
   StyleBox["\[IndentingNewLine]",
    FontSize->16], "\[IndentingNewLine]", 
   StyleBox[
    RowBox[{"(*", 
     RowBox[{"Output", " ", "state", " ", "covariance", " ", "matrix", " ", 
      RowBox[{
       TemplateBox[<|"boxes" -> FormBox[
           RowBox[{
             SubscriptBox["Tr", 
              StyleBox["E", "TI"]], 
             RowBox[{"[", 
               RowBox[{
                 SubsuperscriptBox[
                  OverscriptBox[
                   StyleBox["U", "TI"], "^"], 
                  RowBox[{
                    SubscriptBox["\[Eta]", "1"], ",", 
                    SubscriptBox["\[Eta]", "2"]}], 
                  RowBox[{
                    StyleBox["B", "TI"], 
                    StyleBox["E", "TI"]}]], 
                 RowBox[{"(", 
                   RowBox[{
                    SubscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SubsuperscriptBox[
                    OverscriptBox["\[Phi]", "^"], 
                    SubscriptBox[
                    StyleBox["E", "TI"], "1"], "\[Kappa]"], "\[CircleTimes]", 
                    
                    SubsuperscriptBox[
                    OverscriptBox["\[Phi]", "^"], 
                    SubscriptBox[
                    StyleBox["E", "TI"], "2"], "\[Kappa]"]}], ")"}], 
                    RowBox[{
                    StyleBox["A", "TI"], 
                    StyleBox["B", "TI"]}]], "\[CircleTimes]", 
                    SubscriptBox[
                    RowBox[{"(", 
                    SubsuperscriptBox[
                    OverscriptBox["\[Phi]", "^"], 
                    SubscriptBox[
                    StyleBox["e", "TI"], "3"], "\[Kappa]"], ")"}], 
                    StyleBox["E", "TI"]]}], ")"}], 
                 SuperscriptBox[
                  OverscriptBox[
                   SubsuperscriptBox[
                    StyleBox["U", "TI"], 
                    RowBox[{
                    SubscriptBox["\[Eta]", "1"], ",", 
                    SubscriptBox["\[Eta]", "2"]}], 
                    RowBox[{
                    StyleBox["B", "TI"], 
                    StyleBox["E", "TI"]}]], "^"], 
                  
                  RowBox[{
                   "\[NegativeThinSpace]", "\[NegativeThinSpace]", 
                    "\[NegativeThinSpace]", "\[Dagger]"}]]}], "]"}]}], 
           TraditionalForm], "errors" -> {}, "input" -> 
         "\\text{Tr}_E\\left[\\hat U_{\\eta_1,\\eta_2}^{BE} \
\\left(\\left(\\hat\\phi^\\kappa_{E_1}\\otimes\\hat\\phi^\\kappa_{E_2}\\right)\
_{AB}\\otimes(\\hat\\phi^\\kappa_{e_3})_E\\right) \\hat \
{U^{BE}_{\\eta_1,\\eta_2}}^{\\!\\!\\!\\dagger}\\right]", "state" -> "Boxes"|>,
        
        "TeXAssistantTemplate"], "."}]}], "*)"}],
    FontSize->16], 
   StyleBox["\[IndentingNewLine]",
    FontSize->16], 
   StyleBox[
    RowBox[{
     RowBox[{
      SubscriptBox["\[Sigma]", "CDR"], "=", 
      RowBox[{
       SubscriptBox["S", "ABR"], ".", 
       SubscriptBox["\[Sigma]", "ABR"], ".", 
       RowBox[{"Transpose", "[", 
        SubscriptBox["S", "ABR"], "]"}]}]}], ";"}],
    FontSize->16], "\[IndentingNewLine]", 
   StyleBox[
    RowBox[{
     RowBox[{
      SubscriptBox["\[Sigma]", "CD"], "=", 
      RowBox[{
       SubscriptBox["\[Sigma]", "CDR"], "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"1", ";;", "8"}], ",", 
         RowBox[{"1", ";;", "8"}]}], "]"}], "]"}]}], ";"}],
    FontSize->16], 
   StyleBox["\[IndentingNewLine]",
    FontSize->16], 
   StyleBox[
    RowBox[{"MatrixForm", "[", 
     SubscriptBox["\[Sigma]", "CD"], "]"}],
    FontSize->16]}]}]], "Input",
 CellChangeTimes->{{3.904123868592597*^9, 3.904123873881513*^9}, {
   3.9041239220093117`*^9, 3.9041239902841682`*^9}, {3.904124058489057*^9, 
   3.9041241251657963`*^9}, {3.904124230247799*^9, 3.904124708434602*^9}, 
   3.90412476481743*^9, {3.904144738498698*^9, 3.904144805868355*^9}, {
   3.9041463253131866`*^9, 3.904146344722897*^9}, {3.9041486389883127`*^9, 
   3.90414864137724*^9}, {3.9049213391717453`*^9, 3.904921404424469*^9}, {
   3.904921465186811*^9, 3.904921467040741*^9}, {3.904921509286021*^9, 
   3.904921735812904*^9}, 3.904922123909943*^9, {3.905181932563993*^9, 
   3.905181933957642*^9}, {3.905181994504344*^9, 3.905182015321828*^9}, 
   3.905182073187298*^9, {3.905182121045261*^9, 3.905182126573677*^9}, {
   3.905182836481049*^9, 3.905182849268691*^9}, {3.90880451900911*^9, 
   3.908804520162497*^9}, {3.938063575925804*^9, 
   3.938063614195435*^9}},ExpressionUUID->"e6eb50d1-1694-4c95-9c9a-\
1eb8e04e6bf0"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"25.5`", "0.`", "0.`", "0.`", "18.027756377319946`", "0.`", "0.`", 
      "0.`"},
     {"0.`", "25.5`", "0.`", "0.`", "0.`", 
      RowBox[{"-", "18.027756377319946`"}], "0.`", "0.`"},
     {"0.`", "0.`", "36.5`", "0.`", "0.`", "0.`", "18.24828759089466`", "0.`"},
     {"0.`", "0.`", "0.`", "36.5`", "0.`", "0.`", "0.`", 
      RowBox[{"-", "18.24828759089466`"}]},
     {"18.027756377319946`", "0.`", "0.`", "0.`", "15.`", "0.`", 
      "2.7386127875258306`", "0.`"},
     {"0.`", 
      RowBox[{"-", "18.027756377319946`"}], "0.`", "0.`", "0.`", "15.`", 
      "0.`", 
      RowBox[{"-", "2.7386127875258306`"}]},
     {"0.`", "0.`", "18.24828759089466`", "0.`", "2.738612787525831`", "0.`", 
      "12.5`", "0.`"},
     {"0.`", "0.`", "0.`", 
      RowBox[{"-", "18.24828759089466`"}], "0.`", 
      RowBox[{"-", "2.738612787525831`"}], "0.`", "12.5`"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.904123990603675*^9, 3.904124024402054*^9, {3.904124608397311*^9, 
   3.9041246269159317`*^9}, 3.904124660772841*^9, 3.904124709956366*^9, 
   3.904124765664959*^9, {3.904144774641975*^9, 3.9041448066920424`*^9}, 
   3.904146294986136*^9, 3.904146345747899*^9, {3.9041489440736713`*^9, 
   3.904148969275751*^9}, 3.904149006159836*^9, 3.904183982423791*^9, 
   3.904184864299417*^9, 3.904184943587987*^9, 3.9041864275880003`*^9, 
   3.904186478520315*^9, 3.904186727484124*^9, 3.904186759601194*^9, 
   3.904195830872389*^9, 3.9048119850689573`*^9, {3.904921526065156*^9, 
   3.904921549373785*^9}, 3.904928492704192*^9, 3.904928931472528*^9, 
   3.90517195549782*^9, {3.905182033399766*^9, 3.9051820488922787`*^9}, {
   3.905182087059156*^9, 3.905182113495796*^9}, 3.9051825985180073`*^9, 
   3.9051828675552673`*^9, 3.907638408506575*^9, 3.908418093956801*^9, 
   3.90841821384151*^9, 3.908418623658945*^9, 3.908418679786064*^9, 
   3.9088044826165257`*^9, {3.908804668561878*^9, 3.908804688135602*^9}, 
   3.90880484763466*^9, 3.9088083613032007`*^9},
 CellLabel->
  "Out[29]//MatrixForm=",ExpressionUUID->"12a8a0ed-6a72-44c4-9841-\
507e657a9e74"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Construction of the symplectic matrix ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       StyleBox["S", "TI"], TraditionalForm], "errors" -> {}, "input" -> "S", 
     "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "70314953-e9e3-4e72-9480-01cd6cf6b447"],
 " which diagonalises the covariance matrix ",
 Cell[BoxData[
  SubscriptBox["\[Sigma]", "CD"]],
  CellChangeTimes->{{3.904124365826962*^9, 3.904124379620875*^9}, {
    3.9041460893023577`*^9, 3.904146243147705*^9}, {3.904146274993291*^9, 
    3.904146302371472*^9}, {3.90414635204568*^9, 3.904146426249198*^9}, {
    3.904148235472507*^9, 3.9041483086227627`*^9}, {3.9041484407241907`*^9, 
    3.904148470940394*^9}, {3.904148506423916*^9, 3.904148616506465*^9}, {
    3.904148650336578*^9, 3.904148654616889*^9}, {3.904148691780085*^9, 
    3.904148801888193*^9}, {3.904149045633912*^9, 3.90414905255735*^9}, {
    3.904183993562742*^9, 3.904184029002269*^9}, 3.904184896469129*^9, {
    3.9041869520698338`*^9, 3.904186969837758*^9}, {3.904195656142074*^9, 
    3.904195689727662*^9}, {3.904195734274737*^9, 3.904195738096787*^9}, {
    3.9041958551434793`*^9, 3.9041959747967176`*^9}, {3.904196006209396*^9, 
    3.904196083506343*^9}, {3.9041961430032797`*^9, 3.904196145954279*^9}, 
    3.904196471870368*^9, {3.904196509557732*^9, 3.904196510277277*^9}},
  ExpressionUUID->"3b3f972c-bb7b-4ac0-9433-ff0e9a3e97dc"]
}], "Section",
 CellChangeTimes->{{3.904265442817967*^9, 3.9042654684527493`*^9}, {
  3.904265512532345*^9, 3.9042655172538347`*^9}, {3.90426620181667*^9, 
  3.904266205408691*^9}, {3.904914667200987*^9, 3.904914667275708*^9}, {
  3.9380598015675983`*^9, 3.938059808437139*^9}, {3.938063624843773*^9, 
  3.938063630949098*^9}},ExpressionUUID->"8a38e297-345b-4315-bd14-\
ea14e1fc0a4a"],

Cell[TextData[{
 StyleBox["From the proof of Williamson\[CloseCurlyQuote]s theorem, it can be \
seen that the symplectic matrix that diagonalises the covariance matrixa ",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["h", "TI"], "\[LongEqual]", 
         SubscriptBox["\[Sigma]", 
          RowBox[{
            StyleBox["C", "TI"], 
            StyleBox["D", "TI"]}]]}], TraditionalForm], "errors" -> {}, 
     "input" -> "h=\\sigma_{CD}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],
  FontSize->18,ExpressionUUID->"dfa3f133-ab4f-48ed-860e-cef093651568"],
 StyleBox[" is given by ",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["S", "TI"], "\[LongEqual]", 
         SuperscriptBox[
          StyleBox["D", "TI"], 
          RowBox[{"1", "/", "2"}]], " ", 
         StyleBox["O", "TI"], " ", 
         SuperscriptBox[
          StyleBox["h", "TI"], 
          RowBox[{"-1", "/", "2"}]]}], TraditionalForm], "errors" -> {}, 
     "input" -> "$S=D^{1/2}\\,O\\,h^{-1/2}$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],
  FontSize->18,ExpressionUUID->"5a099ccf-9de8-4493-b373-38ca938c2fc8"],
 StyleBox[". Where ",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       StyleBox["O", "TI"], TraditionalForm], "errors" -> {}, "input" -> 
     "$O$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],
  FontSize->18,ExpressionUUID->"425c3c92-a30e-4990-b807-01dc86de3453"],
 StyleBox[" is the orthogonal matrix carrying the antisymmetrical real matrix \
",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SuperscriptBox["\[CapitalOmega]", "\[Prime]"], "\[LongEqual]", 
         SuperscriptBox[
          StyleBox["h", "TI"], 
          RowBox[{"-1", "/", "2"}]], " ", "\[CapitalOmega] ", 
         SuperscriptBox[
          StyleBox["h", "TI"], 
          RowBox[{"-1", "/", "2"}]]}], TraditionalForm], "errors" -> {}, 
     "input" -> "\\Omega'=h^{-1/2}\\,\\Omega\\,h^{-1/2}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],
  FontSize->18,ExpressionUUID->"003b2294-9f22-42e0-b4db-4a77a667ed6f"],
 StyleBox[" in normal form (as discussed above).",
  FontSize->18]
}], "Text",
 CellChangeTimes->{{3.904265528426558*^9, 3.904265743670169*^9}, {
  3.904265784644041*^9, 3.904265876737383*^9}, {3.9048116999444027`*^9, 
  3.9048117249768*^9}, {3.904833420586582*^9, 3.9048334669502487`*^9}, {
  3.90483349868017*^9, 3.904833517193173*^9}, {3.9048335530014563`*^9, 
  3.904833554628215*^9}, {3.904833618890766*^9, 3.904833769103842*^9}, {
  3.904833876338254*^9, 3.9048339209996347`*^9}, {3.904834149137558*^9, 
  3.9048341569748287`*^9}, {3.9048342483666897`*^9, 3.904834262745413*^9}, {
  3.904922336720007*^9, 3.904922364148089*^9}, {3.938059817735323*^9, 
  3.938059886999777*^9}},ExpressionUUID->"f65fa7d8-c1d8-42ee-8887-\
b7ddbd0c0b74"],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Construction of the matrix ",
  FontSize->24],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SuperscriptBox[
        StyleBox["h", "TI"], 
        RowBox[{"-1", "/", "2"}]], TraditionalForm], "errors" -> {}, "input" -> 
     "h^{-1/2}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],
  FontSize->24,ExpressionUUID->"974a2b11-cd7f-4cca-8f7d-10de24f31601"]
}], "Subsection",
 CellChangeTimes->{{3.9042658936143293`*^9, 3.904265920320804*^9}, {
   3.904834221333289*^9, 3.904834237069234*^9}, 
   3.938059899479096*^9},ExpressionUUID->"695a341a-081d-4bb0-abd7-\
f681664bd5a3"],

Cell[BoxData[{
 RowBox[{
  StyleBox[
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"valsCD", ",", "vecsCD"}], "}"}], "=", 
     RowBox[{"Eigensystem", "[", 
      SubscriptBox["\[Sigma]", "CD"], "]"}]}], ";"}],
   FontSize->16], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  StyleBox[
   RowBox[{"(*", 
    RowBox[{"Reconstruction", " ", "of", " ", "the", " ", "matrix", " ", 
     TemplateBox[<|"boxes" -> FormBox[
         RowBox[{
           StyleBox["h", "TI"], "\[LongEqual]", 
           SubscriptBox["\[Sigma]", 
            RowBox[{
              StyleBox["C", "TI"], 
              StyleBox["D", "TI"]}]]}], TraditionalForm], "errors" -> {}, 
       "input" -> "h=\\sigma_{CD}", "state" -> "Boxes"|>,
      "TeXAssistantTemplate"], " ", "from", " ", "the", " ", "spectral", " ", 
     "decomposition", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"and", " ", "Dirac", " ", "notation"}], ")"}], ".", " ", 
      "Check"}], " ", "that", " ", "we", " ", "get", " ", "the", " ", 
     "matrix", " ", "calculated", " ", 
     RowBox[{"above", "."}]}], "*)"}],
   FontSize->16], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    StyleBox[
     RowBox[{"hh", "=", 
      RowBox[{"ConstantArray", "[", 
       RowBox[{"0", ",", 
        RowBox[{"{", 
         RowBox[{"8", ",", "8"}], "}"}]}], "]"}]}],
     FontSize->16], 
    StyleBox[";",
     FontSize->16], "\[IndentingNewLine]", 
    StyleBox[
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"i", "=", "1"}], ",", 
       RowBox[{"i", "<=", "8"}], ",", 
       RowBox[{"i", "++"}], ",", 
       RowBox[{"hh", "=", 
        RowBox[{"hh", "+", 
         RowBox[{
          RowBox[{"valsCD", "[", 
           RowBox[{"[", "i", "]"}], "]"}], 
          RowBox[{"Outer", "[", 
           RowBox[{"Times", ",", 
            RowBox[{"vecsCD", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "All"}], "]"}], "]"}], ",", 
            RowBox[{"vecsCD", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "All"}], "]"}], "]"}]}], "]"}]}]}]}]}], "]"}],
     
     FontSize->16], 
    StyleBox[";",
     FontSize->16], "\[IndentingNewLine]", 
    StyleBox[
     RowBox[{"hht", "=", 
      RowBox[{"Chop", "[", 
       RowBox[{"hh", ",", 
        RowBox[{"10", "^", 
         RowBox[{"-", "11"}]}]}], "]"}]}],
     FontSize->16], 
    StyleBox[";",
     FontSize->16], " ", 
    StyleBox[
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"to", " ", "avoid", " ", "errors"}], ",", 
       RowBox[{
       "we", " ", "truncate", " ", "the", " ", "values", " ", "of", " ", 
        "the", " ", "entries", " ", "at", " ", 
        RowBox[{"10", "^", 
         RowBox[{"-", "11"}]}]}]}], "*)"}],
     FontSize->12], "\[IndentingNewLine]", 
    StyleBox[
     RowBox[{"hht", "//", "MatrixForm"}],
     FontSize->16]}], "*)"}], "\[IndentingNewLine]", 
  StyleBox["\[IndentingNewLine]",
   FontSize->16], 
  StyleBox[
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Construction", " ", "of", " ", "the", " ", "matrix", " ", 
      TemplateBox[<|"boxes" -> FormBox[
          SuperscriptBox[
           StyleBox["h", "TI"], 
           RowBox[{"-1", "/", "2"}]], TraditionalForm], "errors" -> {}, 
        "input" -> "h^{-1/2}", "state" -> "Boxes"|>,
       "TeXAssistantTemplate"], " ", "from", " ", "Dirac", " ", "notation"}], 
     ",", 
     RowBox[{
     "truncating", " ", "the", " ", "input", " ", "values", " ", "to", " ", 
      RowBox[{"10", "^", 
       RowBox[{"-", "11"}]}]}]}], "*)"}],
   FontSize->16]}], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"hk", "=", 
    RowBox[{"ConstantArray", "[", 
     RowBox[{"0", ",", 
      RowBox[{"{", 
       RowBox[{"8", ",", "8"}], "}"}]}], "]"}]}], ";"}],
  FontSize->16], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"i", "=", "1"}], ",", 
     RowBox[{"i", "<=", "8"}], ",", 
     RowBox[{"i", "++"}], ",", 
     RowBox[{"hk", "=", 
      RowBox[{"hk", "+", 
       RowBox[{
        RowBox[{"1.", "/", 
         RowBox[{"Sqrt", "[", 
          RowBox[{"valsCD", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "]"}]}], 
        RowBox[{"Outer", "[", 
         RowBox[{"Times", ",", 
          RowBox[{"vecsCD", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "All"}], "]"}], "]"}], ",", 
          RowBox[{"vecsCD", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "All"}], "]"}], "]"}]}], "]"}]}]}]}]}], "]"}], 
   ";"}],
  FontSize->16], "\[IndentingNewLine]", 
 RowBox[{
  StyleBox[
   RowBox[{
    RowBox[{"hkt", "=", 
     RowBox[{"Chop", "[", 
      RowBox[{"hk", ",", 
       RowBox[{"10", "^", 
        RowBox[{"-", "11"}]}]}], "]"}]}], ";"}],
   FontSize->16], 
  StyleBox[
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"to", " ", "avoid", " ", "errors"}], ",", 
     RowBox[{
     "we", " ", "truncate", " ", "the", " ", "values", " ", "of", " ", "the", 
      " ", "entries", " ", "at", " ", 
      RowBox[{"10", "^", 
       RowBox[{"-", "11"}]}]}]}], "*)"}],
   FontSize->12]}], "\[IndentingNewLine]", 
 RowBox[{
  StyleBox[
   RowBox[{
    RowBox[{"hkt", "//", "MatrixForm"}], ";"}],
   FontSize->16], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  StyleBox[
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Check", " ", "that", " ", "the", " ", "matrix", " ", 
      TemplateBox[<|"boxes" -> FormBox[
          SuperscriptBox[
           StyleBox["h", "TI"], 
           RowBox[{"-1", "/", "2"}]], TraditionalForm], "errors" -> {}, 
        "input" -> "h^{-1/2}", "state" -> "Boxes"|>,
       "TeXAssistantTemplate"], " ", "has", " ", "been", " ", "calculated", 
      " ", "correctly"}], ",", " ", 
     RowBox[{"i", ".", "e", "."}], ",", " ", 
     RowBox[{
      RowBox[{"that", " ", 
       RowBox[{
        RowBox[{"h", "^", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], "}"}]}], ".", 
        RowBox[{"h", "^", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], "}"}]}], ".", "h"}]}], " ", "=", 
      " ", "Id"}]}], "*)"}],
   FontSize->16]}], "\[IndentingNewLine]", 
 RowBox[{
  StyleBox[
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Chop", "[", 
      RowBox[{
       RowBox[{"hkt", ".", "hkt", ".", "hh"}], ",", 
       RowBox[{"10", "^", 
        RowBox[{"-", "11"}]}]}], "]"}], "//", "MatrixForm"}], "*)"}],
   FontSize->16]}]}], "Input",
 CellChangeTimes->{{3.904124365826962*^9, 3.904124379620875*^9}, {
   3.9041460893023577`*^9, 3.904146243147705*^9}, {3.904146274993291*^9, 
   3.904146302371472*^9}, {3.90414635204568*^9, 3.904146426249198*^9}, {
   3.904148235472507*^9, 3.9041483086227627`*^9}, {3.9041484407241907`*^9, 
   3.904148470940394*^9}, {3.904148506423916*^9, 3.904148616506465*^9}, {
   3.904148650336578*^9, 3.904148654616889*^9}, {3.904148691780085*^9, 
   3.904148801888193*^9}, {3.904149045633912*^9, 3.90414905255735*^9}, {
   3.904183993562742*^9, 3.904184029002269*^9}, 3.904184896469129*^9, {
   3.9041869520698338`*^9, 3.904186969837758*^9}, {3.904195656142074*^9, 
   3.904195689727662*^9}, {3.904195734274737*^9, 3.904195738096787*^9}, {
   3.9041958551434793`*^9, 3.9041959747967176`*^9}, {3.904196006209396*^9, 
   3.904196083506343*^9}, {3.9041961430032797`*^9, 3.904196145954279*^9}, 
   3.904196471870368*^9, {3.904196509557732*^9, 3.904196510277277*^9}, {
   3.904811764543791*^9, 3.904811773185162*^9}, 3.90481184004039*^9, 
   3.9048118729839077`*^9, {3.9048120434737*^9, 3.9048120753091516`*^9}, {
   3.9048122149508457`*^9, 3.904812215896023*^9}, {3.904812411759263*^9, 
   3.904812457258539*^9}, {3.9048125160207653`*^9, 3.904812576133518*^9}, {
   3.9048126117510443`*^9, 3.9048126470843287`*^9}, {3.9049224039819937`*^9, 
   3.904922435879067*^9}, {3.904922470236519*^9, 3.904922687348906*^9}, {
   3.904922734949938*^9, 3.904922736374095*^9}, {3.904928540741755*^9, 
   3.904928570831933*^9}, 3.908418114821671*^9, {3.908418697187697*^9, 
   3.9084187075628023`*^9}, 3.908804702956872*^9, {3.908804887238987*^9, 
   3.9088048915569553`*^9}, {3.908805075525997*^9, 3.908805076794145*^9}, {
   3.938063658988781*^9, 3.93806368692533*^9}, {3.9380680525597353`*^9, 
   3.938068118661736*^9}, {3.938068156537335*^9, 
   3.938068161858329*^9}},ExpressionUUID->"628b8176-2f59-4761-ad57-\
ddea2feed86b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Construction of the matrix ",
  FontSize->24],
 Cell[BoxData[
  FormBox["O", TraditionalForm]],
  FontSize->24,ExpressionUUID->"3efb090b-dfde-401a-b357-5a427c5c641e"]
}], "Subsection",
 CellChangeTimes->{{3.904266028156961*^9, 3.9042660317396297`*^9}, 
   3.938059904643017*^9},ExpressionUUID->"a7e5bba6-1f62-4e26-ac6f-\
331f23656841"],

Cell[TextData[{
 StyleBox["Here the matrix O corresponds to the matrix U, where U is the \
matrix we defined earlier and which brings the skew-symmetric matrix ",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SubscriptBox["\[CapitalDelta]", "1"], TraditionalForm], "errors" -> {},
      "input" -> "\\Delta_1", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],
  FontSize->18,ExpressionUUID->"53538068-d9a5-42e7-a18a-9b6a3560d4e5"],
 StyleBox[" into normal form via ",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["U", "TI"], " ", 
         SubscriptBox["\[CapitalDelta]", "1"], " ", 
         SuperscriptBox[
          StyleBox["U", "TI"], 
          StyleBox["T", "TI"]]}], TraditionalForm], "errors" -> {}, "input" -> 
     "U\\,\\Delta_1\\,U^T", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],
  FontSize->18,ExpressionUUID->"e37c283d-40a4-48a5-bc78-5fde26154a8b"],
 StyleBox[".",
  FontSize->18]
}], "Text",
 CellChangeTimes->{{3.904927107662508*^9, 3.904927197783308*^9}, 
   3.904927236887609*^9, {3.904929043785046*^9, 3.904929055819667*^9}, {
   3.938063717621462*^9, 
   3.938063733076598*^9}},ExpressionUUID->"0b928234-4a4f-41c6-9dcc-\
281ac876b48e"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Definition", " ", "of", " ", "the", " ", "skew"}], "-", 
     RowBox[{"symmetric", " ", "matrix", " ", 
      TemplateBox[<|"boxes" -> FormBox[
          SubscriptBox["\[CapitalDelta]", "1"], TraditionalForm], 
        "errors" -> {}, "input" -> "\\Delta_1", "state" -> "Boxes"|>,
       "TeXAssistantTemplate"], " ", "that", " ", "we", " ", "want", " ", 
      "to", " ", "bring", " ", "into", " ", "canonical", " ", "form", " ", 
      "and", " ", "its", " ", "eigenvalues", " ", "and", " ", 
      "eigenvectors"}]}], "*)"}],
   FontSize->16], 
  StyleBox["\[IndentingNewLine]",
   FontSize->16], 
  RowBox[{
   StyleBox[
    RowBox[{
     RowBox[{"\[CapitalDelta]1", " ", "=", " ", 
      RowBox[{"hkt", ".", 
       SubscriptBox["\[CapitalDelta]", "8"], ".", "hkt"}]}], ";"}],
    FontSize->16], 
   StyleBox["\[IndentingNewLine]",
    FontSize->16], 
   StyleBox[
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"valsW", ",", "vecsW"}], "}"}], "=", 
      RowBox[{"Eigensystem", "[", "\[CapitalDelta]1", "]"}]}], ";"}],
    FontSize->16], 
   StyleBox[
    RowBox[{"(*", 
     RowBox[{
     "eigenvalues", " ", "and", " ", "eigenvectors", " ", "that", " ", "are", 
      " ", "in", " ", "fact", " ", "rows", " ", "of", " ", "the", " ", 
      "vecsW", " ", "matrix"}], "*)"}],
    FontSize->12], 
   StyleBox["\[IndentingNewLine]",
    FontSize->16], 
   StyleBox[
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"valsW", ",", "vecsW"}], "}"}], "=", 
      RowBox[{"Chop", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"valsW", ",", "vecsW"}], "}"}], ",", 
        RowBox[{"10", "^", 
         RowBox[{"-", "8"}]}]}], "]"}]}], ";"}],
    FontSize->16], 
   StyleBox[" ",
    FontSize->16], 
   StyleBox[
    RowBox[{"(*", 
     RowBox[{
     "it", " ", "is", " ", "necessary", " ", "to", " ", "make", " ", 
      "truncations"}], "*)"}],
    FontSize->12], 
   StyleBox["\[IndentingNewLine]",
    FontSize->16], 
   StyleBox["\[IndentingNewLine]",
    FontSize->16], 
   StyleBox[
    RowBox[{"(*", 
     RowBox[{
     "Construction", " ", "of", " ", "the", " ", "UW", " ", "matrix", " ", 
      "that", " ", "brings", " ", "the", " ", "matrix", " ", 
      "\[CapitalDelta]1", " ", "into", " ", "normal", " ", "form"}], "*)"}],
    FontSize->16], 
   StyleBox["\[IndentingNewLine]",
    FontSize->16], 
   StyleBox[
    RowBox[{
     RowBox[{"nuW1", "=", 
      RowBox[{"Normalize", "[", 
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{"Im", "[", 
          RowBox[{"vecsW", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "All"}], "]"}], "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"0", "<", 
           SubscriptBox["\[Eta]", "1"], "<", "1"}], "&&", 
          RowBox[{"0", "<", 
           SubscriptBox["\[Eta]", "2"], "<", "1"}]}]}], "]"}], "]"}]}], ";"}],
    
    FontSize->16], 
   StyleBox["\[IndentingNewLine]",
    FontSize->16], 
   StyleBox[
    RowBox[{
     RowBox[{"nvW1", "=", 
      RowBox[{"Normalize", "[", 
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{"Re", "[", 
          RowBox[{"vecsW", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "All"}], "]"}], "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"0", "<", 
           SubscriptBox["\[Eta]", "1"], "<", "1"}], "&&", 
          RowBox[{"0", "<", 
           SubscriptBox["\[Eta]", "2"], "<", "1"}]}]}], "]"}], "]"}]}], ";"}],
    
    FontSize->16], 
   StyleBox["\[IndentingNewLine]",
    FontSize->16], 
   StyleBox[
    RowBox[{
     RowBox[{"nuW2", "=", 
      RowBox[{"Normalize", "[", 
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{"Im", "[", 
          RowBox[{"vecsW", "[", 
           RowBox[{"[", 
            RowBox[{"3", ",", "All"}], "]"}], "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"0", "<", 
           SubscriptBox["\[Eta]", "1"], "<", "1"}], "&&", 
          RowBox[{"0", "<", 
           SubscriptBox["\[Eta]", "2"], "<", "1"}]}]}], "]"}], "]"}]}], ";"}],
    
    FontSize->16], 
   StyleBox["\[IndentingNewLine]",
    FontSize->16], 
   StyleBox[
    RowBox[{
     RowBox[{"nvW2", "=", 
      RowBox[{"Normalize", "[", 
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{"Re", "[", 
          RowBox[{"vecsW", "[", 
           RowBox[{"[", 
            RowBox[{"3", ",", "All"}], "]"}], "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"0", "<", 
           SubscriptBox["\[Eta]", "1"], "<", "1"}], "&&", 
          RowBox[{"0", "<", 
           SubscriptBox["\[Eta]", "2"], "<", "1"}]}]}], "]"}], "]"}]}], ";"}],
    
    FontSize->16], 
   StyleBox["\[IndentingNewLine]",
    FontSize->16], 
   StyleBox[
    RowBox[{
     RowBox[{"nuW3", "=", 
      RowBox[{"Normalize", "[", 
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{"Im", "[", 
          RowBox[{"vecsW", "[", 
           RowBox[{"[", 
            RowBox[{"5", ",", "All"}], "]"}], "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"0", "<", 
           SubscriptBox["\[Eta]", "1"], "<", "1"}], "&&", 
          RowBox[{"0", "<", 
           SubscriptBox["\[Eta]", "2"], "<", "1"}]}]}], "]"}], "]"}]}], ";"}],
    
    FontSize->16], 
   StyleBox["\[IndentingNewLine]",
    FontSize->16], 
   StyleBox[
    RowBox[{
     RowBox[{"nvW3", "=", 
      RowBox[{"Normalize", "[", 
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{"Re", "[", 
          RowBox[{"vecsW", "[", 
           RowBox[{"[", 
            RowBox[{"5", ",", "All"}], "]"}], "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"0", "<", 
           SubscriptBox["\[Eta]", "1"], "<", "1"}], "&&", 
          RowBox[{"0", "<", 
           SubscriptBox["\[Eta]", "2"], "<", "1"}]}]}], "]"}], "]"}]}], ";"}],
    
    FontSize->16], 
   StyleBox["\[IndentingNewLine]",
    FontSize->16], 
   StyleBox[
    RowBox[{
     RowBox[{"nuW4", "=", 
      RowBox[{"Normalize", "[", 
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{"Im", "[", 
          RowBox[{"vecsW", "[", 
           RowBox[{"[", 
            RowBox[{"7", ",", "All"}], "]"}], "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"0", "<", 
           SubscriptBox["\[Eta]", "1"], "<", "1"}], "&&", 
          RowBox[{"0", "<", 
           SubscriptBox["\[Eta]", "2"], "<", "1"}]}]}], "]"}], "]"}]}], ";"}],
    
    FontSize->16], 
   StyleBox["\[IndentingNewLine]",
    FontSize->16], 
   StyleBox[
    RowBox[{
     RowBox[{"nvW4", "=", 
      RowBox[{"Normalize", "[", 
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{"Re", "[", 
          RowBox[{"vecsW", "[", 
           RowBox[{"[", 
            RowBox[{"7", ",", "All"}], "]"}], "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{"0", "<", 
           SubscriptBox["\[Eta]", "1"], "<", "1"}], "&&", 
          RowBox[{"0", "<", 
           SubscriptBox["\[Eta]", "2"], "<", "1"}]}]}], "]"}], "]"}]}], ";"}],
    
    FontSize->16], 
   StyleBox["\[IndentingNewLine]",
    FontSize->16], 
   StyleBox[
    RowBox[{
     RowBox[{"UW", "=", 
      RowBox[{"{", 
       RowBox[{
       "nuW1", ",", "nvW1", ",", "nuW2", ",", "nvW2", ",", "nuW3", ",", 
        "nvW3", ",", "nuW4", ",", "nvW4"}], "}"}]}], ";"}],
    FontSize->16], 
   StyleBox[" ",
    FontSize->16], 
   StyleBox[
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"ATTENTION", ":", 
       RowBox[{
       "this", " ", "way", " ", "of", " ", "forming", " ", "the", " ", 
        "matrix", " ", "adds", " ", "the", " ", "vectors", " ", "as", " ", 
        "rige", " ", "and", " ", "not", " ", "as", " ", "columns"}]}], ",", 
      RowBox[{"which", " ", "is", " ", "why", " ", "below"}], ",", 
      RowBox[{"the", " ", "transpose", " ", "is", " ", "reversed"}]}], "*)"}],
    
    FontSize->16], 
   StyleBox["\[IndentingNewLine]",
    FontSize->16], 
   StyleBox["\[IndentingNewLine]",
    FontSize->16], 
   StyleBox["\[IndentingNewLine]",
    FontSize->16], 
   StyleBox[
    RowBox[{"(*", 
     RowBox[{
     "Testing", " ", "that", " ", "UW", " ", "brings", " ", "the", " ", 
      "antisymmetric", " ", "matrix", " ", "\[CapitalDelta]1", " ", "into", 
      " ", "normal", " ", "form"}], "*)"}],
    FontSize->16], 
   StyleBox["\[IndentingNewLine]",
    FontSize->16], 
   StyleBox[
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"MatrixForm", "[", 
       RowBox[{"Chop", "[", 
        RowBox[{
         RowBox[{"Simplify", "[", 
          RowBox[{"UW", ".", "\[CapitalDelta]1", ".", 
           RowBox[{"Transpose", "[", "UW", "]"}]}], "]"}], ",", 
         RowBox[{"10", "^", 
          RowBox[{"-", "4"}]}]}], "]"}], "]"}], ";"}], "*)"}],
    FontSize->16], 
   StyleBox["\[IndentingNewLine]",
    FontSize->16]}]}]], "Input",
 CellChangeTimes->{{3.904199147299045*^9, 3.90419914978268*^9}, {
   3.904199200188096*^9, 3.9041992134545097`*^9}, {3.9042014017790737`*^9, 
   3.904201411787664*^9}, {3.9042014625523376`*^9, 3.904201555669876*^9}, {
   3.904201597286385*^9, 3.904201613830862*^9}, {3.90420165593439*^9, 
   3.904201758284437*^9}, {3.904201839785615*^9, 3.9042018689444*^9}, {
   3.904201907192266*^9, 3.9042020157815638`*^9}, {3.904202049760708*^9, 
   3.9042020666852713`*^9}, {3.9042021237133904`*^9, 3.904202165557708*^9}, {
   3.904202246511607*^9, 3.904202268282078*^9}, 3.9042031769921303`*^9, {
   3.904203229077063*^9, 3.904203248758*^9}, {3.904203542580443*^9, 
   3.9042035503301287`*^9}, {3.9042036152077293`*^9, 3.904203648886322*^9}, {
   3.904203712372993*^9, 3.904203748742354*^9}, {3.904212144559368*^9, 
   3.904212194851034*^9}, {3.904212758584448*^9, 3.9042127640004807`*^9}, {
   3.904212801260819*^9, 3.904212874333227*^9}, {3.904212907399716*^9, 
   3.904212909766509*^9}, {3.904266049370819*^9, 3.9042660716966057`*^9}, 
   3.904808839724465*^9, {3.904922772452751*^9, 3.904922893299717*^9}, {
   3.904922923768066*^9, 3.90492304340501*^9}, {3.9049231039213257`*^9, 
   3.904923136823367*^9}, {3.9049272680389977`*^9, 3.904927317272909*^9}, {
   3.904927426015431*^9, 3.9049274545435553`*^9}, {3.904927624353194*^9, 
   3.904927706354632*^9}, {3.904927740722287*^9, 3.9049277411310053`*^9}, {
   3.904927817935252*^9, 3.904927819984322*^9}, {3.9049278517112627`*^9, 
   3.9049278656331387`*^9}, {3.904927926239779*^9, 3.904927960746586*^9}, {
   3.90492800214356*^9, 3.90492801178762*^9}, {3.904928372033411*^9, 
   3.9049283729335737`*^9}, {3.904929079880733*^9, 3.904929213548428*^9}, {
   3.905171983492959*^9, 3.905172068506064*^9}, {3.9051721038388577`*^9, 
   3.9051721598080997`*^9}, {3.908804918108186*^9, 3.908805017022447*^9}, {
   3.9380646504130096`*^9, 3.938064680615019*^9}, {3.938068308257794*^9, 
   3.9380683195891867`*^9}, {3.9380683526776257`*^9, 
   3.9380684145122023`*^9}},ExpressionUUID->"97592934-4eb3-4c28-b25a-\
5c5556c33f1b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Construction of the matrix ",
  FontSize->24],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SuperscriptBox[
        StyleBox["D", "TI"], 
        RowBox[{"-1", "/", "2"}]], TraditionalForm], "errors" -> {}, "input" -> 
     "D^{-1/2}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "9d2e8c03-67ca-4678-805a-df97449b6be4"]
}], "Subsection",
 CellChangeTimes->{{3.904266059905965*^9, 3.9042660623454103`*^9}, {
   3.9049282671394873`*^9, 3.904928283938677*^9}, 
   3.938059909664793*^9},ExpressionUUID->"1c0d0bc2-baa2-49b5-87a9-\
ef67080c4c21"],

Cell[TextData[{
 StyleBox["Here, the matrix ",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SuperscriptBox[
        StyleBox["D", "TI"], 
        RowBox[{"-1", "/", "2"}]], TraditionalForm], "errors" -> {}, "input" -> 
     "D^{-1/2}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],
  FontSize->18,ExpressionUUID->"95fb24a7-3b2e-4b82-93f3-69ebd42c6b43"],
 StyleBox[" corresponds to the matrix A we defined earlier, which takes the \
matrix from normal form to canonical form, and which is block diagonal with \
the blocks characterised only by the fact that they have determinate equal to \
the inverse of the symplectic eigenvalues.",
  FontSize->18]
}], "Text",
 CellChangeTimes->{{3.904929231967842*^9, 3.904929366203343*^9}, {
  3.938063754897194*^9, 
  3.938063764173458*^9}},ExpressionUUID->"588994fe-e93e-4dd1-a1d6-\
1dc2f187fe56"],

Cell[BoxData[
 StyleBox[
  RowBox[{
   RowBox[{"(*", 
    RowBox[{"Construction", " ", "of", " ", "a", " ", "matrix", " ", "A"}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"AW", "=", 
      RowBox[{"ArrayFlatten", "[", GridBox[{
         {
          RowBox[{
           RowBox[{"1", "/", 
            RowBox[{"Sqrt", "[", 
             RowBox[{"Im", "[", 
              RowBox[{"valsW", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}]}], 
           SubscriptBox["I", "2"]}], "0", "0", "0"},
         {"0", 
          RowBox[{
           SubscriptBox["I", "2"], 
           RowBox[{"1", "/", 
            RowBox[{"Sqrt", "[", 
             RowBox[{"Im", "[", 
              RowBox[{"valsW", "[", 
               RowBox[{"[", "3", "]"}], "]"}], "]"}], "]"}]}]}], "0", "0"},
         {"0", "0", 
          RowBox[{
           SubscriptBox["I", "2"], 
           RowBox[{"1", "/", 
            RowBox[{"Sqrt", "[", 
             RowBox[{"Im", "[", 
              RowBox[{"valsW", "[", 
               RowBox[{"[", "5", "]"}], "]"}], "]"}], "]"}]}]}], "0"},
         {"0", "0", "0", 
          RowBox[{
           SubscriptBox["I", "2"], 
           RowBox[{"1", "/", 
            RowBox[{"Sqrt", "[", 
             RowBox[{"Im", "[", 
              RowBox[{"valsW", "[", 
               RowBox[{"[", "7", "]"}], "]"}], "]"}], "]"}]}]}]}
        }], "]"}]}], ";"}], "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"AW", "//", "MatrixForm"}], ";"}], "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"Verify", " ", "that", " ", "the", " ", "matrix", " ", "M"}], 
      "=", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"U", "^", "T"}], ")"}], "A", " ", "brings", " ", "the", " ", 
       "matrix", " ", "\[CapitalDelta]1", " ", "into", " ", "canonical", " ", 
       "form"}]}], "*)"}], "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"MW", "=", 
       RowBox[{
        RowBox[{"Transpose", "[", "UW", "]"}], ".", "AW"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"MatrixForm", "[", 
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{"Chop", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Transpose", "[", "MW", "]"}], ".", "\[CapitalDelta]1", 
            ".", "MW"}], ",", 
           RowBox[{"10", "^", 
            RowBox[{"-", "4"}]}]}], "]"}], ",", 
         RowBox[{
          RowBox[{"0", "<", 
           SubscriptBox["\[Eta]", "1"], "<", "1"}], "&&", 
          RowBox[{"0", "<", 
           SubscriptBox["\[Eta]", "2"], "<", "1"}]}]}], "]"}], "]"}], ";"}], 
     "*)"}]}]}],
  FontSize->16]], "Input",
 CellChangeTimes->{{3.904199147299045*^9, 3.90419914978268*^9}, {
   3.904199200188096*^9, 3.9041992134545097`*^9}, {3.9042014017790737`*^9, 
   3.904201411787664*^9}, {3.9042014625523376`*^9, 3.904201555669876*^9}, {
   3.904201597286385*^9, 3.904201613830862*^9}, {3.90420165593439*^9, 
   3.904201758284437*^9}, {3.904201839785615*^9, 3.9042018689444*^9}, {
   3.904201907192266*^9, 3.9042020157815638`*^9}, {3.904202049760708*^9, 
   3.9042020666852713`*^9}, {3.9042021237133904`*^9, 3.904202165557708*^9}, {
   3.904202246511607*^9, 3.904202268282078*^9}, 3.9042031769921303`*^9, {
   3.904203229077063*^9, 3.904203248758*^9}, {3.904203542580443*^9, 
   3.9042035503301287`*^9}, {3.9042036152077293`*^9, 3.904203648886322*^9}, {
   3.904203712372993*^9, 3.904203748742354*^9}, {3.904212144559368*^9, 
   3.904212194851034*^9}, {3.904212758584448*^9, 3.9042127640004807`*^9}, {
   3.904212801260819*^9, 3.904212874333227*^9}, {3.904212907399716*^9, 
   3.904212909766509*^9}, 3.904266049370819*^9, {3.904923897678553*^9, 
   3.904923972935165*^9}, {3.904924095042018*^9, 3.904924097597*^9}, {
   3.904924344051723*^9, 3.904924346728541*^9}, {3.9049243777804832`*^9, 
   3.904924399633185*^9}, {3.9049245447076597`*^9, 3.904924553143468*^9}, {
   3.904928230485365*^9, 3.9049282630254183`*^9}, 3.9049283010279617`*^9, {
   3.904929377010518*^9, 3.904929498855193*^9}, {3.908805045571128*^9, 
   3.908805067165038*^9}, 3.938064719251626*^9, {3.938068428984703*^9, 
   3.938068441641951*^9}},ExpressionUUID->"32c8e8b2-bc8a-4467-9b25-\
c4bf05647862"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Construction of the matrix ",
  FontSize->24],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         StyleBox["S", "TI"], "\[LongEqual]", 
         SuperscriptBox[
          StyleBox["D", "TI"], 
          RowBox[{"1", "/", "2"}]], " ", 
         StyleBox["O", "TI"], " ", 
         SuperscriptBox[
          StyleBox["h", "TI"], 
          RowBox[{"-1", "/", "2"}]]}], TraditionalForm], "errors" -> {}, 
     "input" -> "S=D^{1/2}\\,O\\,h^{-1/2}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],
  FontSize->24,ExpressionUUID->"d94c4fd3-fcb6-4726-8310-f39abbba7f47"]
}], "Subsection",
 CellChangeTimes->{3.9042661003157578`*^9, 
  3.938059916478641*^9},ExpressionUUID->"f456b716-e1b2-47de-8536-\
cf56ee401728"],

Cell[CellGroupData[{

Cell[BoxData[{
 StyleBox[
  RowBox[{
   RowBox[{"SS", "=", 
    RowBox[{"AW", ".", "UW", ".", "hkt"}]}], ";"}],
  FontSize->16], "\[IndentingNewLine]", 
 RowBox[{
  StyleBox[
   RowBox[{"SS", "//", "MatrixForm"}],
   FontSize->16], 
  StyleBox["\[IndentingNewLine]",
   FontSize->16], "\[IndentingNewLine]", 
  StyleBox[
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "Verify", " ", "that", " ", "the", " ", "S", " ", "matrix", " ", 
      "actually", " ", "carries", " ", "the", " ", 
      TemplateBox[<|"boxes" -> FormBox[
          RowBox[{
            StyleBox["h", "TI"], "\[LongEqual]", 
            SubscriptBox["\[Sigma]", 
             RowBox[{
               StyleBox["C", "TI"], 
               StyleBox["D", "TI"]}]]}], TraditionalForm], "errors" -> {}, 
        "input" -> "h=\\sigma_{CD}", "state" -> "Boxes"|>,
       "TeXAssistantTemplate"], " ", "in", " ", "diagonal", " ", 
      RowBox[{"form", ".", "We"}], " ", "observe", " ", "that"}], ",", 
     RowBox[{"as", " ", "expected"}], ",", 
     RowBox[{
     "half", " ", "of", " ", "the", " ", "eigenvalues", " ", "are", " ", 
      RowBox[{"1", "/", "2."}]}]}], "*)"}],
   FontSize->16], 
  StyleBox["\[IndentingNewLine]",
   FontSize->16], 
  StyleBox[
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"Chop", "[", 
       RowBox[{
        RowBox[{"SS", ".", "hh", ".", 
         RowBox[{"Transpose", "[", "SS", "]"}]}], ",", 
        RowBox[{"10", "^", 
         RowBox[{"-", "4"}]}]}], "]"}], "//", "MatrixForm"}], ";"}], "*)"}],
   FontSize->16], 
  StyleBox["\[IndentingNewLine]",
   FontSize->16], "\[IndentingNewLine]", 
  StyleBox[
   RowBox[{"(*", 
    RowBox[{
    "Testing", " ", "the", " ", "simplicity", " ", "condition", " ", "for", 
     " ", "the", " ", "matrix", " ", "S"}], "*)"}],
   FontSize->16]}], "\[IndentingNewLine]", 
 RowBox[{
  StyleBox[
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"Chop", "[", 
       RowBox[{
        RowBox[{"SS", ".", 
         SubscriptBox["\[CapitalDelta]", "8"], ".", 
         RowBox[{"Transpose", "[", "SS", "]"}]}], ",", 
        RowBox[{"10", "^", 
         RowBox[{"-", "4"}]}]}], "]"}], "//", "MatrixForm"}], ";"}], "*)"}],
   FontSize->16]}]}], "Input",
 CellChangeTimes->{{3.904213064876773*^9, 3.904213220165697*^9}, {
   3.9042133884636707`*^9, 3.9042134465063353`*^9}, 3.904213640756969*^9, {
   3.904213672271916*^9, 3.90421368411834*^9}, {3.904213864502842*^9, 
   3.904213869046331*^9}, {3.9042151790517683`*^9, 3.904215216934194*^9}, {
   3.904812766168919*^9, 3.904812815806698*^9}, {3.90492322815696*^9, 
   3.904923233262789*^9}, {3.904923273899691*^9, 3.904923294503764*^9}, {
   3.904923549824177*^9, 3.90492355108074*^9}, {3.904923594232782*^9, 
   3.9049236953101883`*^9}, {3.904923734864345*^9, 3.904923843562039*^9}, {
   3.904924012318831*^9, 3.904924018574423*^9}, 3.904924335184826*^9, {
   3.9049246615590057`*^9, 3.904924690952216*^9}, {3.904928343561878*^9, 
   3.904928346392848*^9}, {3.904929508168419*^9, 3.904929545212943*^9}, {
   3.908805100575433*^9, 3.9088051486613703`*^9}, {3.938068448853538*^9, 
   3.938068510793531*^9}},ExpressionUUID->"6d8482e8-25d3-440f-94e4-\
d71f370bd4b4"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0.`", 
      RowBox[{"-", "2.660048075281093`"}], "0.`", 
      RowBox[{"-", "1.557178105055252`"}], "0.`", 
      RowBox[{"-", "3.7523634743817262`"}], "0.`", 
      RowBox[{"-", "3.123801294978782`"}]},
     {
      RowBox[{"-", "0.3690627287208654`"}], "0.`", "0.3340471461306532`", 
      "0.`", "0.4482574190379082`", "0.`", 
      RowBox[{"-", "0.7108234031103672`"}], "0.`"},
     {"2.6882609746127986`", "0.`", 
      RowBox[{"-", "1.5325910206083102`"}], "0.`", 
      RowBox[{"-", "3.8173654571827713`"}], "0.`", "3.060299968922906`", 
      "0.`"},
     {"0.`", "0.5357592253219648`", "0.`", "0.1886766097843882`", "0.`", 
      "0.8323826004158648`", "0.`", "0.3353958948936931`"},
     {"0.`", "1.2079554232866405`", "0.`", 
      RowBox[{"-", "0.07708105318906348`"}], "0.`", "0.7074117469771142`", 
      "0.`", 
      RowBox[{"-", "0.21729372718591658`"}]},
     {"1.2079554232866339`", "0.`", "0.07708105318906774`", "0.`", 
      RowBox[{"-", "0.7074117469770983`"}], "0.`", 
      RowBox[{"-", "0.21729372718592183`"}], "0.`"},
     {"0.`", 
      RowBox[{"-", "0.023087944167483353`"}], "0.`", "1.1121686751838384`", 
      "0.`", 
      RowBox[{"-", "0.06908349036476949`"}], "0.`", "0.4910790542624235`"},
     {"0.02308794416749154`", "0.`", "1.112168675183836`", "0.`", 
      RowBox[{"-", "0.06908349036478172`"}], "0.`", 
      RowBox[{"-", "0.4910790542624197`"}], "0.`"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.904213150917275*^9, 3.904213174701034*^9}, {
   3.904213213305854*^9, 3.9042132205837517`*^9}, {3.9042134108727837`*^9, 
   3.9042134468090754`*^9}, 3.904213641163844*^9, {3.90421367311694*^9, 
   3.904213684577935*^9}, 3.9042138696436853`*^9, {3.904215199567346*^9, 
   3.9042152173569393`*^9}, 3.904812741916081*^9, {3.904923234290304*^9, 
   3.904923295247724*^9}, 3.904923551909972*^9, {3.904923641234717*^9, 
   3.904923658340796*^9}, {3.904923745221487*^9, 3.904923758323468*^9}, 
   3.904924020034265*^9, 3.904924662159649*^9, 3.90492469282071*^9, {
   3.904928331801798*^9, 3.904928347123667*^9}, {3.904929518757976*^9, 
   3.904929545773428*^9}, 3.908418246175551*^9, 3.9088051048533983`*^9, 
   3.9088051523390703`*^9, 3.9088083811877403`*^9},
 CellLabel->
  "Out[50]//MatrixForm=",ExpressionUUID->"9e6f5350-eff6-4eab-8fc8-\
68d4ba4d1477"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Calculation of the lower bound of the squashed entanglement from the blocks \
of the matrix ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       StyleBox["S", "TI"], TraditionalForm], "errors" -> {}, "input" -> 
     "$S$", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "d4d2176d-c1fb-47aa-8eb7-cf4d51f7ad97"]
}], "Section",
 CellChangeTimes->{{3.904266145908827*^9, 3.90426618057167*^9}, {
   3.905011665726124*^9, 3.9050116690141582`*^9}, 
   3.938059937385025*^9},ExpressionUUID->"036ed49c-ceed-477c-adb9-\
c55749cc59ac"],

Cell[TextData[{
 StyleBox["We calculate the lower bound of the squashed entanglement of the \
channel output state ",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"(", 
         RowBox[{
           SubscriptBox[
            StyleBox["I", "TI"], 
            StyleBox["A", "TI"]], "\[CircleTimes]", 
           SubscriptBox["\[CapitalPhi]", 
            StyleBox["B", "TI"]]}], ")"}], TraditionalForm], "errors" -> {}, 
     "input" -> "\\left(I_A\\otimes\\Phi_B\\right)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],
  FontSize->18,ExpressionUUID->"f8a4e277-bb67-41a2-80e6-56b8f9116c24"],
 StyleBox[" .",
  FontSize->18]
}], "Text",
 CellChangeTimes->{{3.9042154349607763`*^9, 3.904215462530101*^9}, {
  3.904808941050952*^9, 3.904808942562594*^9}, {3.9048337919578733`*^9, 
  3.9048338682618504`*^9}, {3.9049156929632483`*^9, 3.904915695014814*^9}, {
  3.904923314426445*^9, 3.90492339847375*^9}, {3.938059945931904*^9, 
  3.938059952295959*^9}},ExpressionUUID->"1ab0c3e4-8fe9-4817-b32f-\
58773b8f0ba2"],

Cell[CellGroupData[{

Cell[BoxData[
 StyleBox[
  RowBox[{
   RowBox[{"(*", 
    RowBox[{
    "Definition", " ", "of", " ", "the", " ", "number", " ", "of", " ", 
     "modes"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"n", "=", "2"}], ";"}], "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
     "Definition", " ", "of", " ", "the", " ", "blocks", " ", "of", " ", 
      "the", " ", "symplectic", " ", "matrix", " ", 
      TemplateBox[<|"boxes" -> FormBox[
          StyleBox["S", "TI"], TraditionalForm], "errors" -> {}, "input" -> 
        "S", "state" -> "Boxes"|>,
       "TeXAssistantTemplate"], " ", "and", " ", "their", " ", "respective", 
      " ", "determinants"}], "*)"}], "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"BC1", "=", 
      RowBox[{"SS", "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"1", ";;", "4"}], ",", 
         RowBox[{"1", ";;", "4"}]}], "]"}], "]"}]}], ";", 
     RowBox[{"BC2", "=", 
      RowBox[{"SS", "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"1", ";;", "4"}], ",", 
         RowBox[{"5", ";;", "8"}]}], "]"}], "]"}]}], ";", 
     RowBox[{"BD1", "=", 
      RowBox[{"SS", "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"5", ";;", "8"}], ",", 
         RowBox[{"1", ";;", "4"}]}], "]"}], "]"}]}], ";", 
     RowBox[{"BD2", "=", 
      RowBox[{"SS", "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"5", ";;", "8"}], ",", 
         RowBox[{"5", ";;", "8"}]}], "]"}], "]"}]}], ";"}], 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"bc1", "=", 
      RowBox[{"Power", "[", 
       RowBox[{
        RowBox[{"Abs", "[", 
         RowBox[{"Det", "[", "BC1", "]"}], "]"}], ",", 
        RowBox[{"1.", "/", "n"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"bc2", "=", 
      RowBox[{"Power", "[", 
       RowBox[{
        RowBox[{"Abs", "[", 
         RowBox[{"Det", "[", "BC2", "]"}], "]"}], ",", 
        RowBox[{"1.", "/", "n"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"bd1", "=", 
      RowBox[{"Power", "[", 
       RowBox[{
        RowBox[{"Abs", "[", 
         RowBox[{"Det", "[", "BD1", "]"}], "]"}], ",", 
        RowBox[{"1.", "/", "n"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"bd2", "=", 
      RowBox[{"Power", "[", 
       RowBox[{
        RowBox[{"Abs", "[", 
         RowBox[{"Det", "[", "BD2", "]"}], "]"}], ",", 
        RowBox[{"1.", "/", "n"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
     "Formula", " ", "for", " ", "the", " ", "lower", " ", "bound", " ", "of",
       " ", "squashed", " ", "entanglement"}], "*)"}], "\[IndentingNewLine]", 
    
    RowBox[{
     RowBox[{"n", "/", "2"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"2", " ", "bc1", " ", "bd1"}], " ", "+", " ", 
       RowBox[{"bd1", " ", "bc2"}], " ", "+", " ", 
       RowBox[{"bc1", " ", "bd2"}]}], "]"}]}]}]}],
  FontSize->16]], "Input",
 CellChangeTimes->{{3.90421554851019*^9, 3.904215570189947*^9}, {
   3.9042156218087053`*^9, 3.904215788875441*^9}, {3.904923403111455*^9, 
   3.904923526448999*^9}, {3.9088052193623466`*^9, 3.908805225322804*^9}, {
   3.9088072803999567`*^9, 3.908807304744994*^9}, {3.908807362152096*^9, 
   3.908807368893961*^9}, {3.9088074353202143`*^9, 3.908807565490472*^9}, {
   3.908807688285376*^9, 3.908807694245224*^9}, {3.908807766149824*^9, 
   3.908807779764567*^9}, 3.9380647347349787`*^9, {3.938064875434614*^9, 
   3.938064882312204*^9}},ExpressionUUID->"8ccf709d-2d38-4509-b271-\
8a99df7e897e"],

Cell[BoxData["1.0304967247470975`"], "Output",
 CellChangeTimes->{
  3.904215794354561*^9, 3.9049235283122673`*^9, 3.9084182505183563`*^9, 
   3.908805229288962*^9, 3.908807372966004*^9, {3.908807448568941*^9, 
   3.908807473752289*^9}, 3.908807566328031*^9, 3.908807698850945*^9, 
   3.908807767112112*^9, 3.908808234280114*^9, 3.90880828142446*^9, 
   3.908808384197401*^9},
 CellLabel->"Out[57]=",ExpressionUUID->"1e4719c1-03d2-48aa-bbe4-b640d5eb1f25"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Upper Bound of the Squashed Entanglement of a Quantum Limited Bosonic \
Gaussian Channel\
\>", "Title",
 CellChangeTimes->{{3.904720372283647*^9, 3.904720385007695*^9}, {
  3.9048089922599087`*^9, 
  3.904808994564131*^9}},ExpressionUUID->"4dbc270c-9d84-4a86-8114-\
a6f0e9576e44"],

Cell[TextData[{
 "In this second part of the notebook, we provide a numerical method for \
calculating the upper bound of the squashed entanglement of a generic \
Gaussian bosonic channel (not necessarily quantum limited). References: [",
 ButtonBox["1",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["https://arxiv.org/pdf/1310.0129.pdf"], None},
  ButtonNote->"https://arxiv.org/pdf/1310.0129.pdf"],
 "] https://arxiv.org/pdf/1310.0129.pdf, [",
 ButtonBox["2",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["https://arxiv.org/pdf/2011.04672.pdf"], None},
  ButtonNote->"https://arxiv.org/pdf/2011.04672.pdf"],
 "] https://arxiv.org/pdf/2011.04672.pdf."
}], "Subtitle",
 CellChangeTimes->{{3.904967534081819*^9, 3.904967603059071*^9}, {
   3.9049676609987803`*^9, 3.904967662536262*^9}, {3.905136336315645*^9, 
   3.905136413767158*^9}, {3.9051364597692833`*^9, 3.9051364769119062`*^9}, {
   3.9051365443921747`*^9, 3.905136558060609*^9}, {3.905143773448963*^9, 
   3.9051437829701366`*^9}, {3.905143866623554*^9, 3.905143871215444*^9}, 
   3.938059978082054*^9},ExpressionUUID->"9af6fb88-f4b4-44c2-b314-\
995c386d6ab4"],

Cell[CellGroupData[{

Cell["Basic definitions and simulation parameters", "Section",
 CellChangeTimes->{{3.904997723704452*^9, 3.9049977287323093`*^9}, {
  3.9380599969948883`*^9, 
  3.938059998634212*^9}},ExpressionUUID->"000a18a1-9b4d-4f31-beb5-\
09a7ffbc6670"],

Cell[TextData[StyleBox["Choice of simulation parameters. The definition of \
these parameters is optional and one can perform the accounts analytically by \
commenting on the cell below. However, a numerical evaluation of the \
quantities involved may be of interest.",
 FontSize->18]], "Text",
 CellChangeTimes->{3.905011434671775*^9, 
  3.938060007089007*^9},ExpressionUUID->"75c29a13-5382-47c5-9f15-\
39e4e5a1173d"],

Cell[BoxData[{
 StyleBox[
  RowBox[{
   RowBox[{
    SubscriptBox["\[Eta]", "1"], "=", 
    RowBox[{"1.0", "/", "2"}]}], ";", 
   RowBox[{
    SubscriptBox["\[Eta]", "2"], "=", 
    RowBox[{"1.0", "/", "4"}]}], ";"}],
  FontSize->16], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{
    SubscriptBox["\[Tau]", "1"], "=", 
    RowBox[{"1.0", "/", "2"}]}], ";", 
   RowBox[{
    SubscriptBox["\[Tau]", "2"], "=", 
    RowBox[{"1.0", "/", "2"}]}], ";"}],
  FontSize->16], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["EE", "1"], "=", "25."}], ";", 
    RowBox[{
     SubscriptBox["EE", "2"], "=", "36."}], ";", 
    RowBox[{
     SubscriptBox["ee", "3"], "=", "4."}], ";"}], "\[IndentingNewLine]"}],
  FontSize->16], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{"g", "[", "x_", "]"}], ":=", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"x", "\[NotEqual]", "0"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "x"}], ")"}], 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "x"}], "]"}]}], "-", 
       RowBox[{"x", " ", 
        RowBox[{"Log", "[", "x", "]"}]}]}], ",", "0"}], "]"}]}], ";"}],
  FontSize->16], "\[IndentingNewLine]"
 StyleBox[,
  FontSize->16]}], "Input",
 CellChangeTimes->{{3.9047203973526382`*^9, 3.904720406289239*^9}, {
   3.904720436748056*^9, 3.904720443230773*^9}, {3.904756516294547*^9, 
   3.9047565765847797`*^9}, {3.904756610349833*^9, 3.904756692929804*^9}, {
   3.9047573615863113`*^9, 3.90475737784004*^9}, {3.9047574804995728`*^9, 
   3.9047576028582783`*^9}, {3.904757636013585*^9, 3.904757748597272*^9}, {
   3.9047577977836037`*^9, 3.9047578590474977`*^9}, {3.904760264221766*^9, 
   3.904760484671564*^9}, {3.904760529065734*^9, 3.9047606416839542`*^9}, {
   3.904760688614847*^9, 3.904760744621772*^9}, 3.904761088932898*^9, {
   3.904795500178926*^9, 3.904795542398755*^9}, {3.9047956763039703`*^9, 
   3.904795894234956*^9}, 3.9049295809098454`*^9, {3.904967827518552*^9, 
   3.904967965142836*^9}, {3.904968009880714*^9, 3.904968089049806*^9}, {
   3.904968119414114*^9, 3.904968190108066*^9}, 3.904968312816877*^9, {
   3.9049693579716682`*^9, 3.904969386741645*^9}, {3.9049694257491503`*^9, 
   3.9049694305675488`*^9}, {3.9049695105672197`*^9, 3.904969555172327*^9}, {
   3.904970078869381*^9, 3.90497007970685*^9}, {3.904972085868319*^9, 
   3.90497235574238*^9}, {3.9049723920481033`*^9, 3.904972553932891*^9}, {
   3.904972591184861*^9, 3.904972724982712*^9}, {3.904998700520646*^9, 
   3.904998702143937*^9}, {3.9050113509223127`*^9, 3.905011400075776*^9}, 
   3.9051424090274773`*^9, 3.905148429182019*^9, {3.905148688719832*^9, 
   3.90514869114543*^9}, {3.9051639436566553`*^9, 3.905163955394717*^9}, {
   3.90516400631526*^9, 3.905164008473851*^9}, {3.90880860229926*^9, 
   3.908808606391097*^9}, {3.908808647629746*^9, 3.908808652300727*^9}, {
   3.938060010489904*^9, 
   3.93806001212845*^9}},ExpressionUUID->"e842b674-0f8f-4a4d-a032-\
088b3b7e4fec"],

Cell[TextData[StyleBox["Definition of fundamental matrices for computing.",
 FontSize->18]], "Text",
 CellChangeTimes->{3.905011410009033*^9, 3.90516395807239*^9, 
  3.9051640037239637`*^9, 
  3.9380600264451427`*^9},ExpressionUUID->"02b7cebc-e92e-4a0a-84c3-\
945d0576a333"],

Cell[BoxData[
 StyleBox[
  RowBox[{
   RowBox[{
    SubscriptBox["I", "2"], "=", 
    RowBox[{"(", GridBox[{
       {"1", "0"},
       {"0", "1"}
      }], ")"}]}], ";", 
   RowBox[{
    SubscriptBox["I", "4"], "=", 
    RowBox[{"ArrayFlatten", "[", GridBox[{
       {
        SubscriptBox["I", "2"], "0"},
       {"0", 
        SubscriptBox["I", "2"]}
      }], "]"}]}], ";", 
   RowBox[{
    SubscriptBox["Z", "2"], "=", 
    RowBox[{"(", GridBox[{
       {"1", "0"},
       {"0", 
        RowBox[{"-", "1"}]}
      }], ")"}]}], ";", " ", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "2"], "=", 
    RowBox[{"(", GridBox[{
       {"0", "1"},
       {
        RowBox[{"-", "1"}], "0"}
      }], ")"}]}], ";", " ", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "4"], "=", 
    RowBox[{"ArrayFlatten", "[", GridBox[{
       {
        SubscriptBox["\[CapitalDelta]", "2"], "0"},
       {"0", 
        SubscriptBox["\[CapitalDelta]", "2"]}
      }], "]"}]}], ";", " ", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "6"], "=", 
    RowBox[{"ArrayFlatten", "[", GridBox[{
       {
        SubscriptBox["\[CapitalDelta]", "4"], "0"},
       {"0", 
        SubscriptBox["\[CapitalDelta]", "2"]}
      }], "]"}]}], ";", 
   RowBox[{
    SubscriptBox["\[CapitalDelta]", "8"], "=", 
    RowBox[{"ArrayFlatten", "[", GridBox[{
       {
        SubscriptBox["\[CapitalDelta]", "6"], "0"},
       {"0", 
        SubscriptBox["\[CapitalDelta]", "2"]}
      }], "]"}]}], ";"}],
  FontSize->16]], "Input",
 CellChangeTimes->{{3.9047203973526382`*^9, 3.904720406289239*^9}, {
   3.904720436748056*^9, 3.904720443230773*^9}, {3.904756516294547*^9, 
   3.9047565765847797`*^9}, {3.904756610349833*^9, 3.904756692929804*^9}, {
   3.9047573615863113`*^9, 3.90475737784004*^9}, {3.9047574804995728`*^9, 
   3.9047576028582783`*^9}, {3.904757636013585*^9, 3.904757748597272*^9}, {
   3.9047577977836037`*^9, 3.9047578590474977`*^9}, {3.904760264221766*^9, 
   3.904760484671564*^9}, {3.904760529065734*^9, 3.9047606416839542`*^9}, {
   3.904760688614847*^9, 3.904760744621772*^9}, 3.904761088932898*^9, {
   3.904795500178926*^9, 3.904795542398755*^9}, {3.9047956763039703`*^9, 
   3.904795894234956*^9}, 3.9049295809098454`*^9, {3.904967827518552*^9, 
   3.904967965142836*^9}, {3.904968009880714*^9, 3.904968089049806*^9}, {
   3.904968119414114*^9, 3.904968190108066*^9}, 3.904968312816877*^9, {
   3.9049693579716682`*^9, 3.904969386741645*^9}, {3.9049694257491503`*^9, 
   3.9049694305675488`*^9}, {3.9049695105672197`*^9, 3.904969555172327*^9}, {
   3.904970078869381*^9, 3.90497007970685*^9}, {3.904972085868319*^9, 
   3.90497235574238*^9}, {3.9049723920481033`*^9, 3.904972553932891*^9}, {
   3.904972591184861*^9, 3.904972724982712*^9}, {3.904998700520646*^9, 
   3.904998702143937*^9}, {3.9050113509223127`*^9, 3.905011400075776*^9}, {
   3.905011447126295*^9, 3.9050114488064833`*^9}, 3.905011535881418*^9, 
   3.905163512165676*^9, {3.905163923688106*^9, 3.905163941713828*^9}},
 CellLabel->
  "In[164]:=",ExpressionUUID->"c5125e47-195f-4681-973f-7e4e5bc9725f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Upper bound of the squashed entanglement by fixing \
the squashing channel",
 FontSize->36]], "Section",
 CellChangeTimes->{{3.90501257540422*^9, 3.905012590752021*^9}, {
   3.906002001655464*^9, 3.906002005115522*^9}, 
   3.938060051659191*^9},ExpressionUUID->"89155243-4036-438a-a38c-\
f30e5a28cf8f"],

Cell[TextData[{
 StyleBox["Let us review what was done in Appendix A of the article [",
  FontSize->18],
 StyleBox[ButtonBox["1",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["https://arxiv.org/pdf/1310.0129.pdf"], None},
  ButtonNote->"https://arxiv.org/pdf/1310.0129.pdf"],
  FontSize->18],
 StyleBox["]. First we observe that, putting together what was said in [",
  FontSize->18],
 StyleBox[ButtonBox["1",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["https://arxiv.org/pdf/1310.0129.pdf"], None},
  ButtonNote->"https://arxiv.org/pdf/1310.0129.pdf"],
  FontSize->18],
 StyleBox[", Remark 2] and [",
  FontSize->18],
 StyleBox[ButtonBox["2",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["https://arxiv.org/pdf/2011.04672.pdf"], None},
  ButtonNote->"https://arxiv.org/pdf/2011.04672.pdf"],
  FontSize->18],
 StyleBox[", Equation (5.5.175)] and the fact that the isometric extensions \
of a channel are connected to each other via unitaries that do not change \
entropies (and so taking inf on a channel and then considering one of its \
isometric extensions or taking inf on all isometries is the same thing), we \
can write the squashed entanglement of a channel as in [",
  FontSize->18],
 StyleBox[ButtonBox["1",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["https://arxiv.org/pdf/1310.0129.pdf"], None},
  ButtonNote->"https://arxiv.org/pdf/1310.0129.pdf"],
  FontSize->18],
 StyleBox[", Equation (39)]:\n\t\t\t\t\t\t\t\t\t\t\t\t\t",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubscriptBox[
          StyleBox["E", "TI"], 
          RowBox[{
            StyleBox["s", "TI"], 
            StyleBox["q", "TI"]}]], 
         RowBox[{"(", "\[CapitalPhi]", ")"}], "\[LongEqual]", 
         UnderscriptBox["sup", 
          SubscriptBox["\[Phi]", 
           RowBox[{
             StyleBox["A", "TI"], 
             SuperscriptBox[
              StyleBox["A", "TI"], "\[Prime]"]}]], LimitsPositioning -> True], 
         FractionBox["1", "2"], 
         UnderscriptBox["inf", 
          SubscriptBox[
           StyleBox["S", "TI"], 
           RowBox[{
             StyleBox["E", "TI"], "\[Rule]", 
             SuperscriptBox[
              StyleBox["E", "TI"], "\[Prime]"]}]], LimitsPositioning -> True], 
         RowBox[{"(", 
           RowBox[{
             StyleBox["H", "TI"], 
             SubscriptBox[
              RowBox[{"(", 
                RowBox[{
                  StyleBox["B", "TI"], "|", 
                  SuperscriptBox[
                   StyleBox["E", "TI"], "\[Prime]"]}], ")"}], "\[Psi]"], "+", 
             
             StyleBox["H", "TI"], 
             SubscriptBox[
              RowBox[{"(", 
                RowBox[{
                  StyleBox["B", "TI"], "|", 
                  StyleBox["F", "TI"]}], ")"}], "\[Psi]"]}], ")"}]}], 
       TraditionalForm], "errors" -> {}, "input" -> 
     "E_{sq}(\\Phi) = \\sup_{\\phi_{AA'}}\\frac12\\inf_{S_{E\\to \
E'}}\\left(H(B|E')_\\psi+H(B|F)_\\psi\\right)", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],
  FontSize->18,ExpressionUUID->"e080c6b7-8a69-49da-a21c-618968e159cf"],
 StyleBox["\nwhere the pure state ",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{
         SubscriptBox["\[Psi]", 
          RowBox[{
            StyleBox["A", "TI"], 
            StyleBox["B", "TI"], 
            SuperscriptBox[
             StyleBox["E", "TI"], "\[Prime]"], 
            StyleBox["F", "TI"]}]], "\[LongEqual]", 
         SuperscriptBox[
          StyleBox["U", "TI"], 
          StyleBox["S", "TI"]], " ", 
         SuperscriptBox[
          StyleBox["U", "TI"], "\[CapitalPhi]"], " ", 
         SubscriptBox["\[Phi]", 
          RowBox[{
            StyleBox["A", "TI"], 
            SuperscriptBox[
             StyleBox["A", "TI"], "\[Prime]"]}]]}], TraditionalForm], 
     "errors" -> {}, "input" -> "\\psi_{ABE'F} = U^S\\,U^\\Phi\\,\\phi_{AA'}",
      "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],
  FontSize->18,ExpressionUUID->"0fb51b74-c3fc-4a44-9cd0-165392bdc6d7"],
 " is obtained by applying an isometric extension of the channel",
 StyleBox[" ",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SuperscriptBox[
        StyleBox["U", "TI"], "\[CapitalPhi]"], TraditionalForm], 
     "errors" -> {}, "input" -> "U^\\Phi", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],
  FontSize->18,ExpressionUUID->"a7a3a4d9-ebe2-434d-a966-a2949c69d5a7"],
 StyleBox[" eand then an isometric extension ",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SuperscriptBox[
        StyleBox["U", "TI"], 
        StyleBox["S", "TI"]], TraditionalForm], "errors" -> {}, "input" -> 
     "U^S", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],
  FontSize->18,ExpressionUUID->"256336ab-2a53-49f3-90a9-d2fa85e6e558"],
 StyleBox[" (on which it should then be optimised), to the pure state  ",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SubscriptBox["\[Phi]", 
        RowBox[{
          StyleBox["A", "TI"], 
          SuperscriptBox[
           StyleBox["A", "TI"], "\[Prime]"]}]], TraditionalForm], 
     "errors" -> {}, "input" -> "\\phi_{AA'}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],
  FontSize->18,ExpressionUUID->"14ca5c6a-bb0c-43c9-ae91-3204c17eaa09"],
 StyleBox[". As we said before, the channel we are going to consider is a \
Gaussian attenuator, acting on two modes, with generally different \
transmissivities ",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SubscriptBox["\[Eta]", "1"], TraditionalForm], "errors" -> {}, "input" -> 
     "\\eta_1", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],
  FontSize->18,ExpressionUUID->"20f2ba5d-e4d7-480b-91cf-3973050cbe16"],
 StyleBox[" and ",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SubscriptBox["\[Eta]", "2"], TraditionalForm], "errors" -> {}, "input" -> 
     "\\eta_2", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],
  FontSize->18,ExpressionUUID->"7bec0668-33e9-4f31-a2e1-56300ef548ba"],
 StyleBox[" on each mode, and coupling our system of interest with a two-mode \
squeezed state. As it is not an easy task to optimise over all possible \
squashing channels, we go on to consider a specific squashing channel: a \
pure-loss bosonic channel with transmissivities  ",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SubscriptBox["\[Tau]", "1"], TraditionalForm], "errors" -> {}, "input" -> 
     "\\tau_1", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],
  FontSize->18,ExpressionUUID->"9a95122c-de1f-4f22-af0b-afb9442633e5"],
 StyleBox[" and ",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SubscriptBox["\[Tau]", "2"], TraditionalForm], "errors" -> {}, "input" -> 
     "\\tau_2", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],
  FontSize->18,ExpressionUUID->"47cd3638-deb6-43db-b351-6f14449fa67b"],
 StyleBox[". For the same considerations made in [",
  FontSize->18],
 StyleBox[ButtonBox["1",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["https://arxiv.org/pdf/1310.0129.pdf"], None},
  ButtonNote->"https://arxiv.org/pdf/1310.0129.pdf"],
  FontSize->18],
 StyleBox[", Appendix A] (the channel we are considering is also a Gaussian \
channel), the optimal state ",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SubscriptBox["\[Phi]", 
        RowBox[{
          StyleBox["A", "TI"], 
          SuperscriptBox[
           StyleBox["A", "TI"], "\[Prime]"]}]], TraditionalForm], 
     "errors" -> {}, "input" -> "\\phi_{AA'}", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],
  FontSize->18,ExpressionUUID->"c8650817-0fd0-4835-bdc8-9c8a079350b6"],
 StyleBox[" is the tensor product of two squeezed two-mode states, with \
average energies  ",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SubscriptBox[
        StyleBox["E", "TI"], "1"], TraditionalForm], "errors" -> {}, "input" -> 
     "E_1", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],
  FontSize->18,ExpressionUUID->"1dd79f82-98df-4354-965a-3e4f4c17eb8b"],
 StyleBox[" and ",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SubscriptBox[
        StyleBox["E", "TI"], "2"], TraditionalForm], "errors" -> {}, "input" -> 
     "E_2", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],
  FontSize->18,ExpressionUUID->"047d97f2-a56d-4581-ba4d-3488db12ca42"],
 StyleBox[".",
  FontSize->18]
}], "Text",
 CellChangeTimes->{{3.905012676256344*^9, 3.905012701281164*^9}, {
  3.905133508874713*^9, 3.905133509050712*^9}, {3.90513649357651*^9, 
  3.905136532990267*^9}, {3.905136567346901*^9, 3.905136567451067*^9}, {
  3.9051366134851027`*^9, 3.905136624034719*^9}, {3.905139409438375*^9, 
  3.905139436350342*^9}, {3.9051394747378607`*^9, 3.905139523279326*^9}, {
  3.905139553438339*^9, 3.905139734139299*^9}, {3.905139860294361*^9, 
  3.905139874751266*^9}, {3.9051400756359177`*^9, 3.9051400857593203`*^9}, {
  3.905140582816041*^9, 3.905140630943372*^9}, {3.9051409046482973`*^9, 
  3.905141027194206*^9}, {3.905141627949121*^9, 3.90514172236607*^9}, {
  3.938063791046485*^9, 
  3.93806403978231*^9}},ExpressionUUID->"e453cccf-4183-4abf-8497-\
282eb839cd64"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Definition of the extreme channel considered and the squashing channel\
\>", "Section",
 CellChangeTimes->{
  3.90501154259242*^9, {3.9050115836144037`*^9, 3.9050115954714527`*^9}, {
   3.905133225985362*^9, 3.905133228176301*^9}, 
   3.93806007706157*^9},ExpressionUUID->"1b46caae-d273-4435-a7e7-\
26e54cd414d7"],

Cell[TextData[{
 StyleBox["In this section we define the symplectic matrices associated with \
the channel we are going to consider (i.e., a two-mode Gaussian attenuator \
with attenuation parameters ",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SubscriptBox["\[Eta]", "1"], TraditionalForm], "errors" -> {}, "input" -> 
     "\\eta_1", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "d292474c-b2e8-436b-8291-25c31ee884ac"],
 " e ",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SubscriptBox["\[Eta]", "2"], TraditionalForm], "errors" -> {}, "input" -> 
     "\\eta_2", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "cc5915d9-c00c-4ad6-b8f8-9c73efbd7a56"],
 StyleBox[") and to the squashing channel (i.e. a two-mode Gaussian \
attenuator with attenuation parameters ",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SubscriptBox["\[Tau]", "1"], TraditionalForm], "errors" -> {}, "input" -> 
     "\\tau_1", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "93dec465-e5e0-423c-8660-a10b48ca8a63"],
 StyleBox[" e ",
  FontSize->18],
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       SubscriptBox["\[Tau]", "2"], TraditionalForm], "errors" -> {}, "input" -> 
     "\\tau_2", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "45baab42-1276-48c5-ad2a-14b5460caedf"],
 StyleBox[").",
  FontSize->18]
}], "Text",
 CellChangeTimes->{{3.9051331822076817`*^9, 3.905133197415716*^9}, {
  3.9051332427807217`*^9, 3.905133287435502*^9}, {3.90513331865943*^9, 
  3.905133376463277*^9}, {3.90513341103013*^9, 3.90513342137971*^9}, {
  3.905141906990684*^9, 3.9051419082088118`*^9}, {3.905141944208631*^9, 
  3.9051419757728252`*^9}, {3.9051420058556957`*^9, 3.905142138852086*^9}, {
  3.9380600905175343`*^9, 
  3.938060119920393*^9}},ExpressionUUID->"b14fbeab-c97d-48bb-badb-\
d841a0ca570e"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"(*", 
    RowBox[{
    "Definition", " ", "of", " ", "the", " ", "channel", " ", "we", " ", 
     "are", " ", "considering", " ", "and", " ", "whose", " ", "upper", " ", 
     "bound", " ", "we", " ", "want", " ", "to", " ", "find"}], "*)"}],
   FontSize->16], 
  StyleBox["\[IndentingNewLine]",
   FontSize->16], 
  RowBox[{
   StyleBox[
    RowBox[{
     RowBox[{
      SubscriptBox["S\[Eta]", "AA"], "=", 
      RowBox[{"ArrayFlatten", "[", GridBox[{
         {
          RowBox[{
           RowBox[{"\[Sqrt]", 
            SubscriptBox["\[Eta]", "1"]}], " ", 
           SubscriptBox["I", "2"]}], "0"},
         {"0", 
          RowBox[{
           RowBox[{"\[Sqrt]", 
            SubscriptBox["\[Eta]", "2"]}], " ", 
           SubscriptBox["I", "2"]}]}
        }], "]"}]}], ";", " ", 
     RowBox[{
      SubscriptBox[
       StyleBox[
        RowBox[{"S", 
         StyleBox["\[Eta]",
          FontSize->16]}]], "AB"], "=", 
      RowBox[{"ArrayFlatten", "[", GridBox[{
         {
          RowBox[{
           RowBox[{"\[Sqrt]", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              SubscriptBox["\[Eta]", "1"]}], ")"}]}], " ", 
           SubscriptBox["I", "2"]}], "0"},
         {"0", 
          RowBox[{
           RowBox[{"\[Sqrt]", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              SubscriptBox["\[Eta]", "2"]}], ")"}]}], " ", 
           SubscriptBox["I", "2"]}]}
        }], "]"}]}], ";", " ", 
     RowBox[{
      SubscriptBox[
       StyleBox[
        RowBox[{"S", 
         StyleBox["\[Eta]",
          FontSize->16]}]], "BA"], "=", 
      RowBox[{"-", 
       SubscriptBox[
        StyleBox[
         RowBox[{"S", 
          StyleBox["\[Eta]",
           FontSize->16]}]], "AB"]}]}], ";", " ", 
     RowBox[{
      SubscriptBox[
       StyleBox[
        RowBox[{"S", 
         StyleBox["\[Eta]",
          FontSize->16]}]], "BB"], "=", 
      SubscriptBox["S\[Eta]", "AA"]}], ";"}],
    FontSize->16], "\[IndentingNewLine]", 
   StyleBox[
    RowBox[{
     RowBox[{
      SubscriptBox["S\[Eta]", 
       RowBox[{
        SubscriptBox["\[Eta]", "1"], 
        SubscriptBox["\[Eta]", "2"]}]], "=", 
      RowBox[{"ArrayFlatten", "[", GridBox[{
         {
          SubscriptBox["S\[Eta]", "AA"], 
          SubscriptBox["S\[Eta]", "AB"], "0"},
         {
          SubscriptBox["S\[Eta]", "BA"], 
          SubscriptBox["S\[Eta]", "BB"], "0"},
         {"0", "0", 
          SubscriptBox["I", "4"]}
        }], "]"}]}], ";"}],
    FontSize->16], 
   StyleBox["\[IndentingNewLine]",
    FontSize->16], "\[IndentingNewLine]", 
   StyleBox[
    RowBox[{"(*", 
     RowBox[{
     "Definition", " ", "of", " ", "the", " ", "squashing", " ", "channel"}], 
     "*)"}],
    FontSize->16], 
   StyleBox["\[IndentingNewLine]",
    FontSize->16], 
   StyleBox[
    RowBox[{
     RowBox[{
      SubscriptBox["S\[Tau]", "AA"], "=", 
      RowBox[{"ArrayFlatten", "[", GridBox[{
         {
          RowBox[{
           RowBox[{"\[Sqrt]", 
            SubscriptBox["\[Tau]", "1"]}], " ", 
           SubscriptBox["I", "2"]}], "0"},
         {"0", 
          RowBox[{
           RowBox[{"\[Sqrt]", 
            SubscriptBox["\[Tau]", "2"]}], " ", 
           SubscriptBox["I", "2"]}]}
        }], "]"}]}], ";", " ", 
     RowBox[{
      SubscriptBox["S\[Tau]", "AB"], "=", 
      RowBox[{"ArrayFlatten", "[", GridBox[{
         {
          RowBox[{
           RowBox[{"\[Sqrt]", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              SubscriptBox["\[Tau]", "1"]}], ")"}]}], " ", 
           SubscriptBox["I", "2"]}], "0"},
         {"0", 
          RowBox[{
           RowBox[{"\[Sqrt]", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              SubscriptBox["\[Tau]", "2"]}], ")"}]}], " ", 
           SubscriptBox["I", "2"]}]}
        }], "]"}]}], ";", " ", 
     RowBox[{
      SubscriptBox["S\[Tau]", "BA"], "=", 
      RowBox[{"-", 
       SubscriptBox["S\[Tau]", "AB"]}]}], ";", " ", 
     RowBox[{
      SubscriptBox["S\[Tau]", "BB"], "=", 
      SubscriptBox["S\[Tau]", "AA"]}], ";"}],
    FontSize->16], "\[IndentingNewLine]", 
   StyleBox[
    RowBox[{
     RowBox[{
      SubscriptBox["S\[Tau]", 
       RowBox[{
        SubscriptBox["\[Tau]", "1"], 
        SubscriptBox["\[Tau]", "2"]}]], "=", 
      RowBox[{"ArrayFlatten", "[", GridBox[{
         {
          SubscriptBox["I", "4"], "0", "0"},
         {"0", 
          SubscriptBox["S\[Tau]", "AA"], 
          SubscriptBox["S\[Tau]", "AB"]},
         {"0", 
          SubscriptBox["S\[Tau]", "BA"], 
          SubscriptBox["S\[Tau]", "BB"]}
        }], "]"}]}], ";"}],
    FontSize->16]}]}]], "Input",
 CellChangeTimes->{{3.9047203973526382`*^9, 3.904720406289239*^9}, {
   3.904720436748056*^9, 3.904720443230773*^9}, {3.904756516294547*^9, 
   3.9047565765847797`*^9}, {3.904756610349833*^9, 3.904756692929804*^9}, {
   3.9047573615863113`*^9, 3.90475737784004*^9}, {3.9047574804995728`*^9, 
   3.9047576028582783`*^9}, {3.904757636013585*^9, 3.904757748597272*^9}, {
   3.9047577977836037`*^9, 3.9047578590474977`*^9}, {3.904760264221766*^9, 
   3.904760484671564*^9}, {3.904760529065734*^9, 3.9047606416839542`*^9}, {
   3.904760688614847*^9, 3.904760744621772*^9}, 3.904761088932898*^9, {
   3.904795500178926*^9, 3.904795542398755*^9}, {3.9047956763039703`*^9, 
   3.904795894234956*^9}, 3.9049295809098454`*^9, {3.904967827518552*^9, 
   3.904967965142836*^9}, {3.904968009880714*^9, 3.904968089049806*^9}, {
   3.904968119414114*^9, 3.904968190108066*^9}, 3.904968312816877*^9, {
   3.9049693579716682`*^9, 3.904969386741645*^9}, {3.9049694257491503`*^9, 
   3.9049694305675488`*^9}, {3.9049695105672197`*^9, 3.904969555172327*^9}, {
   3.904970078869381*^9, 3.90497007970685*^9}, {3.904972085868319*^9, 
   3.90497235574238*^9}, {3.9049723920481033`*^9, 3.904972553932891*^9}, {
   3.904972591184861*^9, 3.904972724982712*^9}, {3.904998700520646*^9, 
   3.904998702143937*^9}, {3.9050113509223127`*^9, 3.905011400075776*^9}, {
   3.905011447126295*^9, 3.9050114488064833`*^9}, 3.905011535881418*^9, 
   3.905011640126238*^9, 3.9051485010135927`*^9, {3.9051545116045732`*^9, 
   3.905154513846573*^9}, {3.938064604231289*^9, 
   3.9380646198229847`*^9}},ExpressionUUID->"f0869e67-2d59-4e2e-ae1c-\
81039ac1e420"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Calculation of the upper bound of the squashed entanglement from the output \
state covariance matrix\
\>", "Section",
 CellChangeTimes->{{3.9050116778971643`*^9, 3.905011695258677*^9}, {
   3.905012496788118*^9, 3.905012505372738*^9}, 
   3.938060134214555*^9},ExpressionUUID->"8a545dd6-700d-45aa-9560-\
76f8432aecf3"],

Cell[TextData[StyleBox["In this section we define the reduced thermal state \
covariance matrix on the system A\[CloseCurlyQuote], and the two-mode \
squeezed state covariance matrix of the environment E on which the channel we \
are going to consider acts, and the vacuum state covariance matrix of the \
environment F on which the squashing channel acts. By calculating the overall \
output state matrix and finding the symplectic eigenvalues of the appropriate \
submatrices, we can calculate the conditional entropies we are looking for by \
applying equation (3.92) of Serafini.",
 FontSize->18]], "Text",
 CellChangeTimes->{{3.905133450466772*^9, 3.905133486634438*^9}, {
  3.905142177392148*^9, 3.905142187183424*^9}, {3.905142228181183*^9, 
  3.9051422361055813`*^9}, {3.905142325957571*^9, 3.905142328672491*^9}, {
  3.9051432594360123`*^9, 3.9051433886051283`*^9}, {3.905143425059163*^9, 
  3.905143456342804*^9}, {3.905143513508922*^9, 3.905143593762505*^9}, {
  3.9380601505228367`*^9, 
  3.9380601584493427`*^9}},ExpressionUUID->"085ee1da-a690-4b1f-b9e5-\
3e26f52489e0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"(*", 
    RowBox[{
    "Definition", " ", "of", " ", "the", " ", "initial", " ", "state", " ", 
     "covariance", " ", "matrix"}], "*)"}],
   FontSize->16], "\[IndentingNewLine]", 
  RowBox[{
   StyleBox[
    RowBox[{
     RowBox[{"\[Sigma]A", "=", 
      RowBox[{"ArrayFlatten", "[", GridBox[{
         {
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["EE", "1"], "+", 
             RowBox[{"1", "/", "2"}]}], ")"}], 
           SubscriptBox["I", "2"]}], "0"},
         {"0", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["EE", "2"], "+", 
             RowBox[{"1", "/", "2"}]}], ")"}], 
           SubscriptBox["I", "2"]}]}
        }], "]"}]}], ";", " ", 
     RowBox[{"\[Sigma]E", "=", 
      RowBox[{"ArrayFlatten", "[", GridBox[{
         {
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["ee", "3"], "+", 
             RowBox[{"1", "/", "2"}]}], ")"}], 
           SubscriptBox["I", "2"]}], 
          RowBox[{
           RowBox[{"\[Sqrt]", 
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["ee", "3"], 
              RowBox[{"(", 
               RowBox[{
                SubscriptBox["ee", "3"], "+", "1"}], ")"}]}], ")"}]}], 
           SubscriptBox["Z", "2"]}]},
         {
          RowBox[{
           RowBox[{"\[Sqrt]", 
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["ee", "3"], 
              RowBox[{"(", 
               RowBox[{
                SubscriptBox["ee", "3"], "+", "1"}], ")"}]}], ")"}]}], 
           SubscriptBox["Z", "2"]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["ee", "3"], "+", 
             RowBox[{"1", "/", "2"}]}], ")"}], 
           SubscriptBox["I", "2"]}]}
        }], "]"}]}], ";", 
     RowBox[{"\[Sigma]F", "=", 
      RowBox[{"ArrayFlatten", "[", GridBox[{
         {
          RowBox[{
           SubscriptBox["I", "2"], "/", "2"}], "0"},
         {"0", 
          RowBox[{
           SubscriptBox["I", "2"], "/", "2"}]}
        }], "]"}]}], ";"}],
    FontSize->16], "\[IndentingNewLine]", 
   StyleBox[
    RowBox[{
     RowBox[{"\[Sigma]AEF", "=", 
      RowBox[{"ArrayFlatten", "[", GridBox[{
         {"\[Sigma]A", "0", "0"},
         {"0", "\[Sigma]E", "0"},
         {"0", "0", "\[Sigma]F"}
        }], "]"}]}], ";"}],
    FontSize->16], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   StyleBox[
    RowBox[{"(*", 
     RowBox[{
     "Calculation", " ", "of", " ", "the", " ", "overall", " ", "output", " ",
       "state", " ", "covariance", " ", "matrix"}], "*)"}],
    FontSize->16], 
   StyleBox["\[IndentingNewLine]",
    FontSize->16], 
   StyleBox[
    RowBox[{
     RowBox[{
      SubscriptBox[
       StyleBox["\[Sigma]",
        FontSize->16], "output"], "=", 
      RowBox[{
       SubscriptBox["S\[Tau]", 
        RowBox[{
         SubscriptBox["\[Tau]", "1"], 
         SubscriptBox["\[Tau]", "2"]}]], ".", 
       SubscriptBox[
        StyleBox[
         RowBox[{"S", 
          StyleBox["\[Eta]",
           FontSize->16]}]], 
        RowBox[{
         SubscriptBox["\[Eta]", "1"], 
         SubscriptBox["\[Eta]", "2"]}]], ".", "\[Sigma]AEF", ".", 
       RowBox[{"Transpose", "[", 
        SubscriptBox[
         StyleBox[
          RowBox[{"S", 
           StyleBox["\[Eta]",
            FontSize->16]}]], 
         RowBox[{
          SubscriptBox["\[Eta]", "1"], 
          SubscriptBox["\[Eta]", "2"]}]], "]"}], ".", 
       RowBox[{"Transpose", "[", 
        SubscriptBox["S\[Tau]", 
         RowBox[{
          SubscriptBox["\[Tau]", "1"], 
          SubscriptBox["\[Tau]", "2"]}]], "]"}]}]}], ";"}],
    FontSize->16], "\[IndentingNewLine]", 
   StyleBox[
    RowBox[{
     RowBox[{"MatrixForm", "[", 
      RowBox[{"FullSimplify", "[", 
       SubscriptBox[
        StyleBox["\[Sigma]",
         FontSize->16], "output"], "]"}], "]"}], ";"}],
    FontSize->16], 
   StyleBox["\[IndentingNewLine]",
    FontSize->16], 
   StyleBox[
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"TeXForm", "[", 
       RowBox[{"FullSimplify", "[", 
        SubscriptBox[
         StyleBox["\[Sigma]",
          FontSize->16], "output"], "]"}], "]"}], ";"}], "*)"}],
    FontSize->16], 
   StyleBox["\[IndentingNewLine]",
    FontSize->16], 
   StyleBox["\[IndentingNewLine]",
    FontSize->16], 
   StyleBox[
    RowBox[{"(*", 
     RowBox[{
      RowBox[{
      "Covariance", " ", "matrices", " ", "of", " ", "marginal", " ", 
       "output", " ", "states", " ", "on", " ", "systems", " ", "E"}], ",", 
      " ", "F", ",", " ", 
      RowBox[{"BE", " ", "e", " ", "BF"}]}], "*)"}],
    FontSize->16], 
   StyleBox["\[IndentingNewLine]",
    FontSize->16], 
   StyleBox[
    RowBox[{
     RowBox[{"\[Sigma]Eout", "=", 
      RowBox[{
       SubscriptBox[
        StyleBox["\[Sigma]",
         FontSize->16], "output"], "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"5", ";;", "8"}], ",", 
         RowBox[{"5", ";;", "8"}]}], "]"}], "]"}]}], ";", " ", 
     RowBox[{"\[Sigma]Fout", "=", 
      RowBox[{
       SubscriptBox[
        StyleBox["\[Sigma]",
         FontSize->16], "output"], "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"9", ";;", "12"}], ",", 
         RowBox[{"9", ";;", "12"}]}], "]"}], "]"}]}], ";", " ", 
     RowBox[{"\[Sigma]BEout", "=", 
      RowBox[{
       SubscriptBox[
        StyleBox["\[Sigma]",
         FontSize->16], "output"], "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"1", ";;", "8"}], ",", 
         RowBox[{"1", ";;", "8"}]}], "]"}], "]"}]}], ";", " ", 
     RowBox[{"\[Sigma]BFout", "=", 
      RowBox[{"ArrayFlatten", "[", GridBox[{
         {
          RowBox[{
           SubscriptBox[
            StyleBox["\[Sigma]",
             FontSize->16], "output"], "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"1", ";;", "4"}], ",", 
             RowBox[{"1", ";;", "4"}]}], "]"}], "]"}], 
          RowBox[{
           SubscriptBox[
            StyleBox["\[Sigma]",
             FontSize->16], "output"], "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"1", ";;", "4"}], ",", 
             RowBox[{"9", ";;", "12"}]}], "]"}], "]"}]},
         {
          RowBox[{
           SubscriptBox[
            StyleBox["\[Sigma]",
             FontSize->16], "output"], "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"9", ";;", "12"}], ",", 
             RowBox[{"1", ";;", "4"}]}], "]"}], "]"}], 
          RowBox[{
           SubscriptBox[
            StyleBox["\[Sigma]",
             FontSize->16], "output"], "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"9", ";;", "12"}], ",", 
             RowBox[{"9", ";;", "12"}]}], "]"}], "]"}]}
        }], "]"}]}], ";"}],
    FontSize->16], 
   StyleBox["\[IndentingNewLine]",
    FontSize->16], 
   StyleBox[
    RowBox[{"MatrixForm", "[", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{"\[Sigma]Eout", ",", 
       RowBox[{
        RowBox[{"0", "<", 
         SubscriptBox["\[Eta]", "1"], "<", "1"}], "&&", 
        RowBox[{"0", "<", 
         SubscriptBox["\[Tau]", "1"], "<", "1"}], "&&", 
        RowBox[{
         SubscriptBox["EE", "1"], ">", "1"}], "&&", 
        RowBox[{"0", "<", 
         SubscriptBox["\[Eta]", "2"], "<", "1"}], "&&", 
        RowBox[{"0", "<", 
         SubscriptBox["\[Tau]", "2"], "<", "1"}], "&&", 
        RowBox[{
         SubscriptBox["EE", "2"], ">", "1"}]}]}], "]"}], "]"}],
    FontSize->16], 
   StyleBox["\[IndentingNewLine]",
    FontSize->16], 
   StyleBox[
    RowBox[{
     RowBox[{"TeXForm", "[", 
      RowBox[{"FullSimplify", "[", 
       RowBox[{"\[Sigma]Eout", ",", 
        RowBox[{
         RowBox[{"0", "<", 
          SubscriptBox["\[Eta]", "1"], "<", "1"}], "&&", 
         RowBox[{"0", "<", 
          SubscriptBox["\[Tau]", "1"], "<", "1"}], "&&", 
         RowBox[{
          SubscriptBox["EE", "1"], ">", "1"}], "&&", 
         RowBox[{"0", "<", 
          SubscriptBox["\[Eta]", "2"], "<", "1"}], "&&", 
         RowBox[{"0", "<", 
          SubscriptBox["\[Tau]", "2"], "<", "1"}], "&&", 
         RowBox[{
          SubscriptBox["EE", "2"], ">", "1"}]}]}], "]"}], "]"}], ";"}],
    FontSize->16], 
   StyleBox["\[IndentingNewLine]",
    FontSize->16]}]}]], "Input",
 CellChangeTimes->{{3.9047203973526382`*^9, 3.904720406289239*^9}, {
   3.904720436748056*^9, 3.904720443230773*^9}, {3.904756516294547*^9, 
   3.9047565765847797`*^9}, {3.904756610349833*^9, 3.904756692929804*^9}, {
   3.9047573615863113`*^9, 3.90475737784004*^9}, {3.9047574804995728`*^9, 
   3.9047576028582783`*^9}, {3.904757636013585*^9, 3.904757748597272*^9}, {
   3.9047577977836037`*^9, 3.9047578590474977`*^9}, {3.904760264221766*^9, 
   3.904760484671564*^9}, {3.904760529065734*^9, 3.9047606416839542`*^9}, {
   3.904760688614847*^9, 3.904760744621772*^9}, 3.904761088932898*^9, {
   3.904795500178926*^9, 3.904795542398755*^9}, {3.9047956763039703`*^9, 
   3.904795894234956*^9}, 3.9049295809098454`*^9, {3.904967827518552*^9, 
   3.904967965142836*^9}, {3.904968009880714*^9, 3.904968089049806*^9}, {
   3.904968119414114*^9, 3.904968190108066*^9}, 3.904968312816877*^9, {
   3.9049693579716682`*^9, 3.904969386741645*^9}, {3.9049694257491503`*^9, 
   3.9049694305675488`*^9}, {3.9049695105672197`*^9, 3.904969555172327*^9}, {
   3.904970078869381*^9, 3.90497007970685*^9}, {3.904972085868319*^9, 
   3.90497235574238*^9}, {3.9049723920481033`*^9, 3.904972553932891*^9}, {
   3.904972591184861*^9, 3.904972724982712*^9}, {3.904998700520646*^9, 
   3.904998702143937*^9}, {3.9050113509223127`*^9, 3.905011400075776*^9}, {
   3.905011447126295*^9, 3.9050114488064833`*^9}, 3.905011535881418*^9, 
   3.905011640126238*^9, 3.905142431317051*^9, {3.9051435584810047`*^9, 
   3.905143560828795*^9}, 3.905148421678928*^9, {3.9051485632225246`*^9, 
   3.9051485891311817`*^9}, {3.905148634853867*^9, 3.905148647848675*^9}, 
   3.905154315195303*^9, {3.9051544306165533`*^9, 3.905154548013851*^9}, {
   3.905154754686586*^9, 3.90515480141043*^9}, {3.905155641279832*^9, 
   3.9051557378320704`*^9}, {3.9051632288487177`*^9, 
   3.9051632333561563`*^9}, {3.905163264542901*^9, 3.9051632764722767`*^9}, {
   3.90516341136724*^9, 3.905163412057239*^9}, {3.9051634514067593`*^9, 
   3.9051634559699306`*^9}, {3.905163983411598*^9, 3.905163994147401*^9}, 
   3.907638480052137*^9, {3.9076385554843407`*^9, 3.907638566896399*^9}, {
   3.907638600888796*^9, 3.907638602933858*^9}, {3.9076386442085533`*^9, 
   3.907638672785342*^9}, {3.907649891757381*^9, 3.907649941961678*^9}, {
   3.9380643140963907`*^9, 
   3.9380643469103928`*^9}},ExpressionUUID->"987a5952-fd27-4383-a3f5-\
a017d37c4f39"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"7.7500000000000036`", "0.`", "0.7905694150420951`", "0.`"},
     {"0.`", "7.7500000000000036`", "0.`", 
      RowBox[{"-", "0.7905694150420951`"}]},
     {"0.7905694150420949`", "0.`", "14.500000000000004`", "0.`"},
     {"0.`", 
      RowBox[{"-", "0.7905694150420949`"}], "0.`", "14.500000000000004`"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.9076499457568274`*^9, 3.908808572285993*^9, 
  3.9088086213733587`*^9, 3.9088086632443027`*^9},
 CellLabel->
  "Out[175]//MatrixForm=",ExpressionUUID->"f9a7d8aa-8cd5-499f-973d-\
a1d9cf1e5c7a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 StyleBox[
  RowBox[{
   RowBox[{"(*", 
    RowBox[{
    "Let", " ", "us", " ", "set", " ", "the", " ", "energies", " ", "equal", 
     " ", "to", " ", "KK"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["EE", "1"], "=", "KK"}], ";", 
     RowBox[{
      SubscriptBox["EE", "2"], "=", "KK"}]}], "\[IndentingNewLine]", 
    RowBox[{"MatrixForm", "[", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{"\[Sigma]Eout", ",", 
       RowBox[{
        RowBox[{"0", "<", 
         SubscriptBox["\[Eta]", "1"], "<", "1"}], "&&", 
        RowBox[{"0", "<", 
         SubscriptBox["\[Tau]", "1"], "<", "1"}], "&&", 
        RowBox[{"0", "<", 
         SubscriptBox["\[Eta]", "2"], "<", "1"}], "&&", 
        RowBox[{"0", "<", 
         SubscriptBox["\[Tau]", "2"], "<", "1"}], "&&", 
        RowBox[{"KK", ">", "1"}]}]}], "]"}], "]"}], "\[IndentingNewLine]", 
    RowBox[{"MatrixForm", "[", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{"\[Sigma]Fout", ",", 
       RowBox[{
        RowBox[{"0", "<", 
         SubscriptBox["\[Eta]", "1"], "<", "1"}], "&&", 
        RowBox[{"0", "<", 
         SubscriptBox["\[Tau]", "1"], "<", "1"}], "&&", 
        RowBox[{"0", "<", 
         SubscriptBox["\[Eta]", "2"], "<", "1"}], "&&", 
        RowBox[{"0", "<", 
         SubscriptBox["\[Tau]", "2"], "<", "1"}], "&&", 
        RowBox[{"KK", ">", "1"}]}]}], "]"}], "]"}], "\[IndentingNewLine]", 
    RowBox[{"MatrixForm", "[", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{"\[Sigma]BEout", ",", 
       RowBox[{
        RowBox[{"0", "<", 
         SubscriptBox["\[Eta]", "1"], "<", "1"}], "&&", 
        RowBox[{"0", "<", 
         SubscriptBox["\[Tau]", "1"], "<", "1"}], "&&", 
        RowBox[{"0", "<", 
         SubscriptBox["\[Eta]", "2"], "<", "1"}], "&&", 
        RowBox[{"0", "<", 
         SubscriptBox["\[Tau]", "2"], "<", "1"}], "&&", 
        RowBox[{"KK", ">", "1"}]}]}], "]"}], "]"}], "\[IndentingNewLine]", 
    RowBox[{"MatrixForm", "[", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{"\[Sigma]BFout", ",", 
       RowBox[{
        RowBox[{"0", "<", 
         SubscriptBox["\[Eta]", "1"], "<", "1"}], "&&", 
        RowBox[{"0", "<", 
         SubscriptBox["\[Tau]", "1"], "<", "1"}], "&&", 
        RowBox[{"0", "<", 
         SubscriptBox["\[Eta]", "2"], "<", "1"}], "&&", 
        RowBox[{"0", "<", 
         SubscriptBox["\[Tau]", "2"], "<", "1"}], "&&", 
        RowBox[{"KK", ">", "1"}]}]}], "]"}], "]"}], "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"TeXForm", "[", 
      RowBox[{"FullSimplify", "[", 
       RowBox[{"\[Sigma]Eout", ",", 
        RowBox[{
         RowBox[{"0", "<", 
          SubscriptBox["\[Eta]", "1"], "<", "1"}], "&&", 
         RowBox[{"0", "<", 
          SubscriptBox["\[Tau]", "1"], "<", "1"}], "&&", 
         RowBox[{"0", "<", 
          SubscriptBox["\[Eta]", "2"], "<", "1"}], "&&", 
         RowBox[{"0", "<", 
          SubscriptBox["\[Tau]", "2"], "<", "1"}], "&&", 
         RowBox[{"KK", ">", "1"}]}]}], "]"}], "]"}], ";"}], 
    "\[IndentingNewLine]"}]}],
  FontSize->16]], "Input",
 CellChangeTimes->{{3.9047203973526382`*^9, 3.904720406289239*^9}, {
   3.904720436748056*^9, 3.904720443230773*^9}, {3.904756516294547*^9, 
   3.9047565765847797`*^9}, {3.904756610349833*^9, 3.904756692929804*^9}, {
   3.9047573615863113`*^9, 3.90475737784004*^9}, {3.9047574804995728`*^9, 
   3.9047576028582783`*^9}, {3.904757636013585*^9, 3.904757748597272*^9}, {
   3.9047577977836037`*^9, 3.9047578590474977`*^9}, {3.904760264221766*^9, 
   3.904760484671564*^9}, {3.904760529065734*^9, 3.9047606416839542`*^9}, {
   3.904760688614847*^9, 3.904760744621772*^9}, 3.904761088932898*^9, {
   3.904795500178926*^9, 3.904795542398755*^9}, {3.9047956763039703`*^9, 
   3.904795894234956*^9}, 3.9049295809098454`*^9, {3.904967827518552*^9, 
   3.904967965142836*^9}, {3.904968009880714*^9, 3.904968089049806*^9}, {
   3.904968119414114*^9, 3.904968190108066*^9}, 3.904968312816877*^9, {
   3.9049693579716682`*^9, 3.904969386741645*^9}, {3.9049694257491503`*^9, 
   3.9049694305675488`*^9}, {3.9049695105672197`*^9, 3.904969555172327*^9}, {
   3.904970078869381*^9, 3.90497007970685*^9}, {3.904972085868319*^9, 
   3.90497235574238*^9}, {3.9049723920481033`*^9, 3.904972553932891*^9}, {
   3.904972591184861*^9, 3.904972724982712*^9}, {3.904998700520646*^9, 
   3.904998702143937*^9}, {3.9050113509223127`*^9, 3.905011400075776*^9}, {
   3.905011447126295*^9, 3.9050114488064833`*^9}, 3.905011535881418*^9, 
   3.905011640126238*^9, 3.905142431317051*^9, {3.9051435584810047`*^9, 
   3.905143560828795*^9}, 3.905148421678928*^9, {3.9051485632225246`*^9, 
   3.9051485891311817`*^9}, {3.905148634853867*^9, 3.905148647848675*^9}, 
   3.905154315195303*^9, {3.9051544306165533`*^9, 3.905154548013851*^9}, {
   3.905154754686586*^9, 3.90515480141043*^9}, {3.905155641279832*^9, 
   3.9051557378320704`*^9}, {3.9051632288487177`*^9, 
   3.9051632333561563`*^9}, {3.905163264542901*^9, 3.9051632764722767`*^9}, {
   3.90516341136724*^9, 3.905163412057239*^9}, {3.9051634514067593`*^9, 
   3.9051634559699306`*^9}, {3.905163983411598*^9, 3.905163994147401*^9}, 
   3.907638480052137*^9, {3.9076385554843407`*^9, 3.907638566896399*^9}, {
   3.907638600888796*^9, 3.907638602933858*^9}, {3.9076386442085533`*^9, 
   3.9076386795162277`*^9}, {3.907638723190803*^9, 3.907638723290307*^9}, {
   3.9076388124195766`*^9, 3.9076388333460608`*^9}, {3.907639656509738*^9, 
   3.9076396575124474`*^9}, {3.907639736544669*^9, 3.907639749766857*^9}, {
   3.907640381612856*^9, 3.907640423527491*^9}, {3.9076499591508427`*^9, 
   3.907649980535173*^9}, 
   3.9380643679653378`*^9},ExpressionUUID->"d9868793-bccb-420e-80d1-\
5caeda925176"],

Cell[BoxData["KK"], "Output",
 CellChangeTimes->{3.907638480778944*^9, 3.90763856798396*^9, 
  3.907638680913368*^9, 3.907638715969108*^9, 3.907638835742947*^9, 
  3.907639699179261*^9, 3.907639750357175*^9, 3.907640426458013*^9, 
  3.908808584072112*^9, 3.908808624197764*^9, 3.908808667663706*^9},
 CellLabel->
  "Out[177]=",ExpressionUUID->"7544f5ae-d2ce-4bb2-b762-ad8179658524"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"7.7500000000000036`", "0.`", "0.7905694150420951`", "0.`"},
     {"0.`", "7.7500000000000036`", "0.`", 
      RowBox[{"-", "0.7905694150420951`"}]},
     {"0.7905694150420949`", "0.`", "14.500000000000004`", "0.`"},
     {"0.`", 
      RowBox[{"-", "0.7905694150420949`"}], "0.`", "14.500000000000004`"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.907638480778944*^9, 3.90763856798396*^9, 
  3.907638680913368*^9, 3.907638715969108*^9, 3.907638835742947*^9, 
  3.907639699179261*^9, 3.907639750357175*^9, 3.907640426458013*^9, 
  3.908808584072112*^9, 3.908808624197764*^9, 3.908808667667102*^9},
 CellLabel->
  "Out[178]//MatrixForm=",ExpressionUUID->"36448d6a-ed9d-4fd5-85b0-\
eee65ccd43cc"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"7.7500000000000036`", "0.`", "0.7905694150420951`", "0.`"},
     {"0.`", "7.7500000000000036`", "0.`", 
      RowBox[{"-", "0.7905694150420951`"}]},
     {"0.7905694150420949`", "0.`", "14.500000000000004`", "0.`"},
     {"0.`", 
      RowBox[{"-", "0.7905694150420949`"}], "0.`", "14.500000000000004`"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.907638480778944*^9, 3.90763856798396*^9, 
  3.907638680913368*^9, 3.907638715969108*^9, 3.907638835742947*^9, 
  3.907639699179261*^9, 3.907639750357175*^9, 3.907640426458013*^9, 
  3.908808584072112*^9, 3.908808624197764*^9, 3.9088086676696568`*^9},
 CellLabel->
  "Out[179]//MatrixForm=",ExpressionUUID->"6ccea7ab-609a-45b8-a625-\
5ace804f47db"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"15.`", "0.`", "2.7386127875258306`", "0.`", 
      RowBox[{"-", "7.4246212024587495`"}], "0.`", "1.118033988749895`", 
      "0.`"},
     {"0.`", "15.`", "0.`", 
      RowBox[{"-", "2.7386127875258306`"}], "0.`", 
      RowBox[{"-", "7.4246212024587495`"}], "0.`", 
      RowBox[{"-", "1.118033988749895`"}]},
     {"2.738612787525831`", "0.`", "12.5`", "0.`", "1.936491673103709`", 
      "0.`", 
      RowBox[{"-", "9.797958971132713`"}], "0.`"},
     {"0.`", 
      RowBox[{"-", "2.738612787525831`"}], "0.`", "12.5`", "0.`", 
      RowBox[{"-", "1.936491673103709`"}], "0.`", 
      RowBox[{"-", "9.797958971132713`"}]},
     {
      RowBox[{"-", "7.424621202458752`"}], "0.`", "1.9364916731037087`", 
      "0.`", "7.7500000000000036`", "0.`", "0.7905694150420951`", "0.`"},
     {"0.`", 
      RowBox[{"-", "7.424621202458752`"}], "0.`", 
      RowBox[{"-", "1.9364916731037087`"}], "0.`", "7.7500000000000036`", 
      "0.`", 
      RowBox[{"-", "0.7905694150420951`"}]},
     {"1.118033988749895`", "0.`", 
      RowBox[{"-", "9.797958971132713`"}], "0.`", "0.7905694150420949`", 
      "0.`", "14.500000000000004`", "0.`"},
     {"0.`", 
      RowBox[{"-", "1.118033988749895`"}], "0.`", 
      RowBox[{"-", "9.797958971132713`"}], "0.`", 
      RowBox[{"-", "0.7905694150420949`"}], "0.`", "14.500000000000004`"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.907638480778944*^9, 3.90763856798396*^9, 
  3.907638680913368*^9, 3.907638715969108*^9, 3.907638835742947*^9, 
  3.907639699179261*^9, 3.907639750357175*^9, 3.907640426458013*^9, 
  3.908808584072112*^9, 3.908808624197764*^9, 3.9088086676721354`*^9},
 CellLabel->
  "Out[180]//MatrixForm=",ExpressionUUID->"8b3f5c09-7eaa-474b-a4ed-\
42d4115be908"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"15.`", "0.`", "2.7386127875258306`", "0.`", "7.4246212024587495`", 
      "0.`", 
      RowBox[{"-", "1.118033988749895`"}], "0.`"},
     {"0.`", "15.`", "0.`", 
      RowBox[{"-", "2.7386127875258306`"}], "0.`", "7.4246212024587495`", 
      "0.`", "1.118033988749895`"},
     {"2.738612787525831`", "0.`", "12.5`", "0.`", 
      RowBox[{"-", "1.936491673103709`"}], "0.`", "9.797958971132713`", "0.`"},
     {"0.`", 
      RowBox[{"-", "2.738612787525831`"}], "0.`", "12.5`", "0.`", 
      "1.936491673103709`", "0.`", "9.797958971132713`"},
     {"7.424621202458752`", "0.`", 
      RowBox[{"-", "1.9364916731037087`"}], "0.`", "7.7500000000000036`", 
      "0.`", "0.7905694150420951`", "0.`"},
     {"0.`", "7.424621202458752`", "0.`", "1.9364916731037087`", "0.`", 
      "7.7500000000000036`", "0.`", 
      RowBox[{"-", "0.7905694150420951`"}]},
     {
      RowBox[{"-", "1.118033988749895`"}], "0.`", "9.797958971132713`", "0.`",
       "0.7905694150420949`", "0.`", "14.500000000000004`", "0.`"},
     {"0.`", "1.118033988749895`", "0.`", "9.797958971132713`", "0.`", 
      RowBox[{"-", "0.7905694150420949`"}], "0.`", "14.500000000000004`"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.907638480778944*^9, 3.90763856798396*^9, 
  3.907638680913368*^9, 3.907638715969108*^9, 3.907638835742947*^9, 
  3.907639699179261*^9, 3.907639750357175*^9, 3.907640426458013*^9, 
  3.908808584072112*^9, 3.908808624197764*^9, 3.9088086676747017`*^9},
 CellLabel->
  "Out[181]//MatrixForm=",ExpressionUUID->"d7a74d03-6222-4cb9-9f62-\
47b36a85d0f8"]
}, Open  ]],

Cell[TextData[StyleBox["Here we calculate the symplectic eigenvalues minus \
one half.",
 FontSize->18]], "Text",
 CellChangeTimes->{{3.905148610212028*^9, 3.905148618082836*^9}, {
  3.905163879877368*^9, 3.90516390118792*^9}, {3.905163971106619*^9, 
  3.905163981460307*^9}, {3.907642931323246*^9, 3.9076429337018623`*^9}, {
  3.938064427275692*^9, 
  3.938064436328375*^9}},ExpressionUUID->"c3a4d41e-0302-4f87-9850-\
1c1d5f3d117a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"(*", 
    RowBox[{
    "Arguments", " ", "of", " ", "the", " ", "g", " ", "functions", " ", 
     "that", " ", "enter", " ", "into", " ", "the", " ", "sum", " ", "for", 
     " ", "calculating", " ", "the", " ", "entropy", " ", "of", " ", 
     StyleBox[
      RowBox[{"E", "quation"}]], " ", 
     RowBox[{"(", "3.92", ")"}], " ", "of", " ", "Serafini"}], "*)"}],
   FontSize->16], 
  StyleBox["\[IndentingNewLine]",
   FontSize->16], 
  RowBox[{
   StyleBox[
    RowBox[{
     RowBox[{"argE1", "=", 
      RowBox[{"FullSimplify", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Abs", "[", 
           RowBox[{"Eigenvalues", "[", 
            RowBox[{
             SubscriptBox["\[CapitalDelta]", "4"], ".", "\[Sigma]Eout"}], 
            "]"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], "-", 
         RowBox[{"1", "/", "2"}]}], ",", 
        RowBox[{
         RowBox[{"0", "<", 
          SubscriptBox["\[Eta]", "1"], "<", "1"}], "&&", 
         RowBox[{"0", "<", 
          SubscriptBox["\[Tau]", "1"], "<", "1"}], "&&", 
         RowBox[{
          SubscriptBox["EE", "1"], ">", "1"}], "&&", 
         RowBox[{"0", "<", 
          SubscriptBox["\[Eta]", "2"], "<", "1"}], "&&", 
         RowBox[{"0", "<", 
          SubscriptBox["\[Tau]", "2"], "<", "1"}], "&&", 
         RowBox[{
          SubscriptBox["EE", "2"], ">", "1"}]}]}], "]"}]}], ";"}],
    FontSize->16], "\[IndentingNewLine]", 
   StyleBox[
    RowBox[{
     RowBox[{"argE2", "=", 
      RowBox[{"FullSimplify", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Abs", "[", 
           RowBox[{"Eigenvalues", "[", 
            RowBox[{
             SubscriptBox["\[CapitalDelta]", "4"], ".", "\[Sigma]Eout"}], 
            "]"}], "]"}], "[", 
          RowBox[{"[", "3", "]"}], "]"}], "-", 
         RowBox[{"1", "/", "2"}]}], ",", 
        RowBox[{
         RowBox[{"0", "<", 
          SubscriptBox["\[Eta]", "1"], "<", "1"}], "&&", 
         RowBox[{"0", "<", 
          SubscriptBox["\[Tau]", "1"], "<", "1"}], "&&", 
         RowBox[{
          SubscriptBox["EE", "1"], ">", "1"}], "&&", 
         RowBox[{"0", "<", 
          SubscriptBox["\[Eta]", "2"], "<", "1"}], "&&", 
         RowBox[{"0", "<", 
          SubscriptBox["\[Tau]", "2"], "<", "1"}], "&&", 
         RowBox[{
          SubscriptBox["EE", "2"], ">", "1"}]}]}], "]"}]}], ";"}],
    FontSize->16], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   StyleBox[
    RowBox[{
     RowBox[{"argF1", "=", 
      RowBox[{"FullSimplify", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Abs", "[", 
           RowBox[{"Eigenvalues", "[", 
            RowBox[{
             SubscriptBox["\[CapitalDelta]", "4"], ".", "\[Sigma]Fout"}], 
            "]"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], "-", 
         RowBox[{"1", "/", "2"}]}], ",", 
        RowBox[{
         RowBox[{"0", "<", 
          SubscriptBox["\[Eta]", "1"], "<", "1"}], "&&", 
         RowBox[{"0", "<", 
          SubscriptBox["\[Tau]", "1"], "<", "1"}], "&&", 
         RowBox[{
          SubscriptBox["EE", "1"], ">", "1"}], "&&", 
         RowBox[{"0", "<", 
          SubscriptBox["\[Eta]", "2"], "<", "1"}], "&&", 
         RowBox[{"0", "<", 
          SubscriptBox["\[Tau]", "2"], "<", "1"}], "&&", 
         RowBox[{
          SubscriptBox["EE", "2"], ">", "1"}]}]}], "]"}]}], ";"}],
    FontSize->16], "\[IndentingNewLine]", 
   StyleBox[
    RowBox[{
     RowBox[{"argF2", "=", 
      RowBox[{"FullSimplify", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Abs", "[", 
           RowBox[{"Eigenvalues", "[", 
            RowBox[{
             SubscriptBox["\[CapitalDelta]", "4"], ".", "\[Sigma]Fout"}], 
            "]"}], "]"}], "[", 
          RowBox[{"[", "3", "]"}], "]"}], "-", 
         RowBox[{"1", "/", "2"}]}], ",", 
        RowBox[{
         RowBox[{"0", "<", 
          SubscriptBox["\[Eta]", "1"], "<", "1"}], "&&", 
         RowBox[{"0", "<", 
          SubscriptBox["\[Tau]", "1"], "<", "1"}], "&&", 
         RowBox[{
          SubscriptBox["EE", "1"], ">", "1"}], "&&", 
         RowBox[{"0", "<", 
          SubscriptBox["\[Eta]", "2"], "<", "1"}], "&&", 
         RowBox[{"0", "<", 
          SubscriptBox["\[Tau]", "2"], "<", "1"}], "&&", 
         RowBox[{
          SubscriptBox["EE", "2"], ">", "1"}]}]}], "]"}]}], ";"}],
    FontSize->16], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   StyleBox[
    RowBox[{
     RowBox[{"argBE1", "=", 
      RowBox[{"FullSimplify", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Abs", "[", 
           RowBox[{"Eigenvalues", "[", 
            RowBox[{
             SubscriptBox["\[CapitalDelta]", "8"], ".", "\[Sigma]BEout"}], 
            "]"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], "-", 
         RowBox[{"1", "/", "2"}]}], ",", 
        RowBox[{
         RowBox[{"0", "<", 
          SubscriptBox["\[Eta]", "1"], "<", "1"}], "&&", 
         RowBox[{"0", "<", 
          SubscriptBox["\[Tau]", "1"], "<", "1"}], "&&", 
         RowBox[{
          SubscriptBox["EE", "1"], ">", "1"}], "&&", 
         RowBox[{"0", "<", 
          SubscriptBox["\[Eta]", "2"], "<", "1"}], "&&", 
         RowBox[{"0", "<", 
          SubscriptBox["\[Tau]", "2"], "<", "1"}], "&&", 
         RowBox[{
          SubscriptBox["EE", "2"], ">", "1"}]}]}], "]"}]}], ";"}],
    FontSize->16], "\[IndentingNewLine]", 
   StyleBox[
    RowBox[{
     RowBox[{"argBE2", "=", 
      RowBox[{"FullSimplify", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Abs", "[", 
           RowBox[{"Eigenvalues", "[", 
            RowBox[{
             SubscriptBox["\[CapitalDelta]", "8"], ".", "\[Sigma]BEout"}], 
            "]"}], "]"}], "[", 
          RowBox[{"[", "3", "]"}], "]"}], "-", 
         RowBox[{"1", "/", "2"}]}], ",", 
        RowBox[{
         RowBox[{"0", "<", 
          SubscriptBox["\[Eta]", "1"], "<", "1"}], "&&", 
         RowBox[{"0", "<", 
          SubscriptBox["\[Tau]", "1"], "<", "1"}], "&&", 
         RowBox[{
          SubscriptBox["EE", "1"], ">", "1"}], "&&", 
         RowBox[{"0", "<", 
          SubscriptBox["\[Eta]", "2"], "<", "1"}], "&&", 
         RowBox[{"0", "<", 
          SubscriptBox["\[Tau]", "2"], "<", "1"}], "&&", 
         RowBox[{
          SubscriptBox["EE", "2"], ">", "1"}]}]}], "]"}]}], ";"}],
    FontSize->16], "\[IndentingNewLine]", 
   StyleBox[
    RowBox[{
     RowBox[{"argBE3", "=", 
      RowBox[{"FullSimplify", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Abs", "[", 
           RowBox[{"Eigenvalues", "[", 
            RowBox[{
             SubscriptBox["\[CapitalDelta]", "8"], ".", "\[Sigma]BEout"}], 
            "]"}], "]"}], "[", 
          RowBox[{"[", "5", "]"}], "]"}], "-", 
         RowBox[{"1", "/", "2"}]}], ",", 
        RowBox[{
         RowBox[{"0", "<", 
          SubscriptBox["\[Eta]", "1"], "<", "1"}], "&&", 
         RowBox[{"0", "<", 
          SubscriptBox["\[Tau]", "1"], "<", "1"}], "&&", 
         RowBox[{
          SubscriptBox["EE", "1"], ">", "1"}], "&&", 
         RowBox[{"0", "<", 
          SubscriptBox["\[Eta]", "2"], "<", "1"}], "&&", 
         RowBox[{"0", "<", 
          SubscriptBox["\[Tau]", "2"], "<", "1"}], "&&", 
         RowBox[{
          SubscriptBox["EE", "2"], ">", "1"}]}]}], "]"}]}], ";"}],
    FontSize->16], "\[IndentingNewLine]", 
   StyleBox[
    RowBox[{
     RowBox[{"argBE4", "=", 
      RowBox[{"FullSimplify", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Abs", "[", 
           RowBox[{"Eigenvalues", "[", 
            RowBox[{
             SubscriptBox["\[CapitalDelta]", "8"], ".", "\[Sigma]BEout"}], 
            "]"}], "]"}], "[", 
          RowBox[{"[", "7", "]"}], "]"}], "-", 
         RowBox[{"1", "/", "2"}]}], ",", 
        RowBox[{
         RowBox[{"0", "<", 
          SubscriptBox["\[Eta]", "1"], "<", "1"}], "&&", 
         RowBox[{"0", "<", 
          SubscriptBox["\[Tau]", "1"], "<", "1"}], "&&", 
         RowBox[{
          SubscriptBox["EE", "1"], ">", "1"}], "&&", 
         RowBox[{"0", "<", 
          SubscriptBox["\[Eta]", "2"], "<", "1"}], "&&", 
         RowBox[{"0", "<", 
          SubscriptBox["\[Tau]", "2"], "<", "1"}], "&&", 
         RowBox[{
          SubscriptBox["EE", "2"], ">", "1"}]}]}], "]"}]}], ";"}],
    FontSize->16], 
   StyleBox["\[IndentingNewLine]",
    FontSize->16], "\[IndentingNewLine]", 
   StyleBox[
    RowBox[{
     RowBox[{"argBF1", "=", 
      RowBox[{"FullSimplify", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Abs", "[", 
           RowBox[{"Eigenvalues", "[", 
            RowBox[{
             SubscriptBox["\[CapitalDelta]", "8"], ".", "\[Sigma]BFout"}], 
            "]"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], "-", 
         RowBox[{"1", "/", "2"}]}], ",", 
        RowBox[{
         RowBox[{"0", "<", 
          SubscriptBox["\[Eta]", "1"], "<", "1"}], "&&", 
         RowBox[{"0", "<", 
          SubscriptBox["\[Tau]", "1"], "<", "1"}], "&&", 
         RowBox[{
          SubscriptBox["EE", "1"], ">", "1"}], "&&", 
         RowBox[{"0", "<", 
          SubscriptBox["\[Eta]", "2"], "<", "1"}], "&&", 
         RowBox[{"0", "<", 
          SubscriptBox["\[Tau]", "2"], "<", "1"}], "&&", 
         RowBox[{
          SubscriptBox["EE", "2"], ">", "1"}]}]}], "]"}]}], ";"}],
    FontSize->16], "\[IndentingNewLine]", 
   StyleBox[
    RowBox[{
     RowBox[{"argBF2", "=", 
      RowBox[{"FullSimplify", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Abs", "[", 
           RowBox[{"Eigenvalues", "[", 
            RowBox[{
             SubscriptBox["\[CapitalDelta]", "8"], ".", "\[Sigma]BFout"}], 
            "]"}], "]"}], "[", 
          RowBox[{"[", "3", "]"}], "]"}], "-", 
         RowBox[{"1", "/", "2"}]}], ",", 
        RowBox[{
         RowBox[{"0", "<", 
          SubscriptBox["\[Eta]", "1"], "<", "1"}], "&&", 
         RowBox[{"0", "<", 
          SubscriptBox["\[Tau]", "1"], "<", "1"}], "&&", 
         RowBox[{
          SubscriptBox["EE", "1"], ">", "1"}], "&&", 
         RowBox[{"0", "<", 
          SubscriptBox["\[Eta]", "2"], "<", "1"}], "&&", 
         RowBox[{"0", "<", 
          SubscriptBox["\[Tau]", "2"], "<", "1"}], "&&", 
         RowBox[{
          SubscriptBox["EE", "2"], ">", "1"}]}]}], "]"}]}], ";"}],
    FontSize->16], "\[IndentingNewLine]", 
   StyleBox[
    RowBox[{
     RowBox[{"argBF3", "=", 
      RowBox[{"FullSimplify", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Abs", "[", 
           RowBox[{"Eigenvalues", "[", 
            RowBox[{
             SubscriptBox["\[CapitalDelta]", "8"], ".", "\[Sigma]BFout"}], 
            "]"}], "]"}], "[", 
          RowBox[{"[", "5", "]"}], "]"}], "-", 
         RowBox[{"1", "/", "2"}]}], ",", 
        RowBox[{
         RowBox[{"0", "<", 
          SubscriptBox["\[Eta]", "1"], "<", "1"}], "&&", 
         RowBox[{"0", "<", 
          SubscriptBox["\[Tau]", "1"], "<", "1"}], "&&", 
         RowBox[{
          SubscriptBox["EE", "1"], ">", "1"}], "&&", 
         RowBox[{"0", "<", 
          SubscriptBox["\[Eta]", "2"], "<", "1"}], "&&", 
         RowBox[{"0", "<", 
          SubscriptBox["\[Tau]", "2"], "<", "1"}], "&&", 
         RowBox[{
          SubscriptBox["EE", "2"], ">", "1"}]}]}], "]"}]}], ";"}],
    FontSize->16], "\[IndentingNewLine]", 
   StyleBox[
    RowBox[{
     RowBox[{"argBF4", "=", 
      RowBox[{"FullSimplify", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Abs", "[", 
           RowBox[{"Eigenvalues", "[", 
            RowBox[{
             SubscriptBox["\[CapitalDelta]", "8"], ".", "\[Sigma]BFout"}], 
            "]"}], "]"}], "[", 
          RowBox[{"[", "7", "]"}], "]"}], "-", 
         RowBox[{"1", "/", "2"}]}], ",", 
        RowBox[{
         RowBox[{"0", "<", 
          SubscriptBox["\[Eta]", "1"], "<", "1"}], "&&", 
         RowBox[{"0", "<", 
          SubscriptBox["\[Tau]", "1"], "<", "1"}], "&&", 
         RowBox[{
          SubscriptBox["EE", "1"], ">", "1"}], "&&", 
         RowBox[{"0", "<", 
          SubscriptBox["\[Eta]", "2"], "<", "1"}], "&&", 
         RowBox[{"0", "<", 
          SubscriptBox["\[Tau]", "2"], "<", "1"}], "&&", 
         RowBox[{
          SubscriptBox["EE", "2"], ">", "1"}]}]}], "]"}]}], ";"}],
    FontSize->16], 
   StyleBox["\[IndentingNewLine]",
    FontSize->16], "\[IndentingNewLine]", 
   StyleBox[
    RowBox[{
     RowBox[{"sumE", "=", " ", 
      RowBox[{
       RowBox[{"g", "[", "argE1", "]"}], "+", 
       RowBox[{"g", "[", "argE2", "]"}]}]}], ";"}],
    FontSize->16], "\[IndentingNewLine]", 
   StyleBox[
    RowBox[{
     RowBox[{"sumF", "=", 
      RowBox[{
       RowBox[{"g", "[", "argF1", "]"}], "+", 
       RowBox[{"g", "[", "argF2", "]"}]}]}], ";"}],
    FontSize->16], "\[IndentingNewLine]", 
   StyleBox[
    RowBox[{
     RowBox[{"sumBE", "=", 
      RowBox[{
       RowBox[{"g", "[", "argBE1", "]"}], "+", 
       RowBox[{"g", "[", "argBE2", "]"}], "+", 
       RowBox[{"g", "[", "argBE3", "]"}], "+", 
       RowBox[{"g", "[", "argBE4", "]"}]}]}], ";"}],
    FontSize->16], "\[IndentingNewLine]", 
   StyleBox[
    RowBox[{
     RowBox[{"sumBF", "=", 
      RowBox[{
       RowBox[{"g", "[", "argBF1", "]"}], "+", 
       RowBox[{"g", "[", "argBF2", "]"}], "+", 
       RowBox[{"g", "[", "argBF3", "]"}], "+", 
       RowBox[{"g", "[", "argBF4", "]"}]}]}], ";"}],
    FontSize->16], "\[IndentingNewLine]", 
   StyleBox["\[IndentingNewLine]",
    FontSize->16], "\[IndentingNewLine]", 
   StyleBox[
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{"sumBE", "+", "sumBF", "-", "sumE", "-", "sumF"}], ",", 
      RowBox[{
       RowBox[{"0", "<", 
        SubscriptBox["\[Eta]", "1"], "<", "1"}], "&&", 
       RowBox[{"0", "<", 
        SubscriptBox["\[Tau]", "1"], "<", "1"}], "&&", 
       RowBox[{
        SubscriptBox["EE", "1"], ">", "1"}], "&&", 
       RowBox[{"0", "<", 
        SubscriptBox["\[Eta]", "2"], "<", "1"}], "&&", 
       RowBox[{"0", "<", 
        SubscriptBox["\[Tau]", "2"], "<", "1"}], "&&", 
       RowBox[{
        SubscriptBox["EE", "2"], ">", "1"}]}]}], "]"}],
    FontSize->16]}]}]], "Input",
 CellChangeTimes->{{3.9047203973526382`*^9, 3.904720406289239*^9}, {
   3.904720436748056*^9, 3.904720443230773*^9}, {3.904756516294547*^9, 
   3.9047565765847797`*^9}, {3.904756610349833*^9, 3.904756692929804*^9}, {
   3.9047573615863113`*^9, 3.90475737784004*^9}, {3.9047574804995728`*^9, 
   3.9047576028582783`*^9}, {3.904757636013585*^9, 3.904757748597272*^9}, {
   3.9047577977836037`*^9, 3.9047578590474977`*^9}, {3.904760264221766*^9, 
   3.904760484671564*^9}, {3.904760529065734*^9, 3.9047606416839542`*^9}, {
   3.904760688614847*^9, 3.904760744621772*^9}, 3.904761088932898*^9, {
   3.904795500178926*^9, 3.904795542398755*^9}, {3.9047956763039703`*^9, 
   3.904795894234956*^9}, 3.9049295809098454`*^9, {3.904967827518552*^9, 
   3.904967965142836*^9}, {3.904968009880714*^9, 3.904968089049806*^9}, {
   3.904968119414114*^9, 3.904968190108066*^9}, 3.904968312816877*^9, {
   3.9049693579716682`*^9, 3.904969386741645*^9}, {3.9049694257491503`*^9, 
   3.9049694305675488`*^9}, {3.9049695105672197`*^9, 3.904969555172327*^9}, {
   3.904970078869381*^9, 3.90497007970685*^9}, {3.904972085868319*^9, 
   3.90497235574238*^9}, {3.9049723920481033`*^9, 3.904972553932891*^9}, {
   3.904972591184861*^9, 3.904972724982712*^9}, {3.904998700520646*^9, 
   3.904998702143937*^9}, {3.9050113509223127`*^9, 3.905011400075776*^9}, {
   3.905011447126295*^9, 3.9050114488064833`*^9}, 3.905011535881418*^9, 
   3.905011640126238*^9, 3.905142431317051*^9, {3.9051435584810047`*^9, 
   3.905143560828795*^9}, 3.905148421678928*^9, {3.9051485632225246`*^9, 
   3.905148585538702*^9}, {3.905148620076828*^9, 3.905148622384563*^9}, {
   3.9051637229945717`*^9, 3.9051637779993553`*^9}, {3.905163825170121*^9, 
   3.905163827114749*^9}, {3.9051638652419786`*^9, 3.9051638722380466`*^9}, {
   3.938064420532681*^9, 3.9380644209292393`*^9}, {3.938064480244371*^9, 
   3.938064526562119*^9}},ExpressionUUID->"33f4f372-2b25-4a9c-a6ab-\
3785c29c3773"],

Cell[BoxData["6.637024980033814`"], "Output",
 CellChangeTimes->{3.9051653492427588`*^9, 3.9088085914255457`*^9, 
  3.9088086273555927`*^9, 3.908808670591648*^9},
 CellLabel->
  "Out[199]=",ExpressionUUID->"cece9b4f-5815-4caa-bc7d-6a348b331337"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1728, 989},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
PrivateNotebookOptions->{"JournalStyle"->"Automatic"},
TaggingRules-><|"TryRealOnly" -> False|>,
FrontEndVersion->"13.2 for Mac OS X ARM (64-bit) (January 30, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"11303847-2959-4308-af95-015696c2a3fd"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[422, 15, 387, 8, 160, "Title",ExpressionUUID->"0c31b962-154d-4a00-a6f9-a3ceb5f2b364"],
Cell[812, 25, 536, 10, 85, "Subtitle",ExpressionUUID->"ab262d33-e3e2-4c62-a535-1d9ff8281228"],
Cell[CellGroupData[{
Cell[1373, 39, 261, 4, 67, "Section",ExpressionUUID->"1ec240d1-6a6f-4a8e-8125-1661a64c8456"],
Cell[1637, 45, 499, 8, 64, "Text",ExpressionUUID->"c5e02e28-8f4d-4e24-9e3f-e93132b7a4c7"],
Cell[2139, 55, 992, 28, 87, "Input",ExpressionUUID->"7bb72268-5450-4848-8c07-1a8655b247e6"],
Cell[3134, 85, 253, 4, 38, "Text",ExpressionUUID->"95d725a2-6cd5-4463-96dd-99b584855938"],
Cell[3390, 91, 6364, 122, 51, "Input",ExpressionUUID->"37af98ef-a741-4f06-8502-82cd64df1e92"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9791, 218, 363, 7, 77, "Section",ExpressionUUID->"cb5d25b5-c21b-4915-b35e-0fc4b136cd67"],
Cell[10157, 227, 8927, 211, 255, "Text",ExpressionUUID->"201dca35-9887-4b7d-a4fd-6d9751b82eec"],
Cell[19087, 440, 8224, 257, 463, "Input",ExpressionUUID->"4e6d14c9-c5b1-4fc8-acc3-6e4d0c9c7ca8"],
Cell[CellGroupData[{
Cell[27336, 701, 446, 7, 59, "Subsection",ExpressionUUID->"5c35ab0b-2a12-4814-b2fb-555397349a61"],
Cell[27785, 710, 12993, 310, 216, "Text",ExpressionUUID->"96c6b55d-8c55-49be-9902-5a7f87846afd"],
Cell[CellGroupData[{
Cell[40803, 1024, 10869, 327, 640, "Input",ExpressionUUID->"6ca2d77d-2eac-4168-b745-1ab9e20bfdc6"],
Cell[51675, 1353, 3512, 60, 97, "Output",ExpressionUUID->"53f87f53-f9d2-46ad-8e68-bbdccc5761b9"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[55236, 1419, 335, 6, 59, "Subsection",ExpressionUUID->"a2df31f5-2545-4c6b-804e-e6b6d029e30f"],
Cell[55574, 1427, 1873, 49, 57, "Text",ExpressionUUID->"15fcdf3c-eff4-4431-b641-b18be714fb3d"],
Cell[CellGroupData[{
Cell[57472, 1480, 1374, 36, 53, "Input",ExpressionUUID->"9cc8330b-e97d-4ca8-88f2-0f98493cfed2"],
Cell[58849, 1518, 1178, 27, 97, "Output",ExpressionUUID->"4e323987-854f-4b19-8b88-eaf58d8f4459"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[60088, 1552, 291, 5, 77, "Section",ExpressionUUID->"bbdaafa8-867f-40d4-bc89-6d454c39511d"],
Cell[60382, 1559, 6930, 162, 209, "Text",ExpressionUUID->"e80617d7-cfc2-41de-af93-15dd2eec8aef"]
}, Open  ]],
Cell[CellGroupData[{
Cell[67349, 1726, 1396, 23, 68, "Section",ExpressionUUID->"78ae4084-4880-41a2-a933-aae95a8996f0"],
Cell[68748, 1751, 1989, 51, 47, "Text",ExpressionUUID->"6ccd1a6b-d79e-461b-8d77-7ecf23db394b"],
Cell[CellGroupData[{
Cell[70762, 1806, 11165, 305, 466, "Input",ExpressionUUID->"e6eb50d1-1694-4c95-9c9a-1eb8e04e6bf0"],
Cell[81930, 2113, 2486, 50, 165, "Output",ExpressionUUID->"12a8a0ed-6a72-44c4-9841-507e657a9e74"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[84465, 2169, 1839, 32, 68, "Section",ExpressionUUID->"8a38e297-345b-4315-bd14-ea14e1fc0a4a"],
Cell[86307, 2203, 3049, 71, 69, "Text",ExpressionUUID->"f65fa7d8-c1d8-42ee-8887-b7ddbd0c0b74"],
Cell[CellGroupData[{
Cell[89381, 2278, 647, 16, 61, "Subsection",ExpressionUUID->"695a341a-081d-4bb0-abd7-f681664bd5a3"],
Cell[90031, 2296, 8288, 221, 365, "Input",ExpressionUUID->"628b8176-2f59-4761-ad57-ddea2feed86b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[98356, 2522, 362, 9, 59, "Subsection",ExpressionUUID->"a7e5bba6-1f62-4e26-ac6f-331f23656841"],
Cell[98721, 2533, 1313, 32, 40, "Text",ExpressionUUID->"0b928234-4a4f-41c6-9dcc-281ac876b48e"],
Cell[100037, 2567, 10868, 306, 457, "Input",ExpressionUUID->"97592934-4eb3-4c28-b25a-5c5556c33f1b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[110942, 2878, 636, 16, 59, "Subsection",ExpressionUUID->"1c0d0bc2-baa2-49b5-87a9-ef67080c4c21"],
Cell[111581, 2896, 903, 21, 66, "Text",ExpressionUUID->"588994fe-e93e-4dd1-a1d6-1dc2f187fe56"],
Cell[112487, 2919, 4238, 99, 267, "Input",ExpressionUUID->"32c8e8b2-bc8a-4467-9b25-c4bf05647862"]
}, Open  ]],
Cell[CellGroupData[{
Cell[116762, 3023, 794, 21, 61, "Subsection",ExpressionUUID->"f456b716-e1b2-47de-8536-cf56ee401728"],
Cell[CellGroupData[{
Cell[117581, 3048, 3171, 80, 185, "Input",ExpressionUUID->"6d8482e8-25d3-440f-94e4-d71f370bd4b4"],
Cell[120755, 3130, 2727, 56, 165, "Output",ExpressionUUID->"9e6f5350-eff6-4eab-8fc8-68d4ba4d1477"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[123543, 3193, 604, 14, 68, "Section",ExpressionUUID->"036ed49c-ceed-477c-adb9-c55749cc59ac"],
Cell[124150, 3209, 1079, 25, 40, "Text",ExpressionUUID->"1ab0c3e4-8fe9-4817-b32f-58773b8f0ba2"],
Cell[CellGroupData[{
Cell[125254, 3238, 3637, 96, 321, "Input",ExpressionUUID->"8ccf709d-2d38-4509-b271-8a99df7e897e"],
Cell[128894, 3336, 455, 7, 34, "Output",ExpressionUUID->"1e4719c1-03d2-48aa-bbe4-b640d5eb1f25"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[129410, 3350, 290, 7, 160, "Title",ExpressionUUID->"4dbc270c-9d84-4a86-8114-a6f0e9576e44"],
Cell[129703, 3359, 1129, 23, 85, "Subtitle",ExpressionUUID->"9af6fb88-f4b4-44c2-b314-995c386d6ab4"],
Cell[CellGroupData[{
Cell[130857, 3386, 241, 4, 67, "Section",ExpressionUUID->"000a18a1-9b4d-4f31-beb5-09a7ffbc6670"],
Cell[131101, 3392, 418, 7, 64, "Text",ExpressionUUID->"75c29a13-5382-47c5-9f15-39e4e5a1173d"],
Cell[131522, 3401, 3036, 71, 165, "Input",ExpressionUUID->"e842b674-0f8f-4a4d-a032-088b3b7e4fec"],
Cell[134561, 3474, 274, 5, 38, "Text",ExpressionUUID->"02b7cebc-e92e-4a0a-84c3-945d0576a333"],
Cell[134838, 3481, 3061, 77, 51, "Input",ExpressionUUID->"c5125e47-195f-4681-973f-7e4e5bc9725f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[137936, 3563, 326, 6, 77, "Section",ExpressionUUID->"89155243-4036-438a-a38c-f30e5a28cf8f"],
Cell[138265, 3571, 9660, 244, 253, "Text",ExpressionUUID->"e453cccf-4183-4abf-8497-282eb839cd64"]
}, Open  ]],
Cell[CellGroupData[{
Cell[147962, 3820, 323, 7, 67, "Section",ExpressionUUID->"1b46caae-d273-4435-a7e7-26e54cd414d7"],
Cell[148288, 3829, 2066, 49, 66, "Text",ExpressionUUID->"b14fbeab-c97d-48bb-badb-d841a0ca570e"],
Cell[150357, 3880, 6313, 180, 332, "Input",ExpressionUUID->"f0869e67-2d59-4e2e-ae1c-81039ac1e420"]
}, Open  ]],
Cell[CellGroupData[{
Cell[156707, 4065, 329, 7, 67, "Section",ExpressionUUID->"8a545dd6-700d-45aa-9560-76f8432aecf3"],
Cell[157039, 4074, 1083, 16, 90, "Text",ExpressionUUID->"085ee1da-a690-4b1f-b9e5-3e26f52489e0"],
Cell[CellGroupData[{
Cell[158147, 4094, 10800, 301, 439, "Input",ExpressionUUID->"987a5952-fd27-4383-a3f5-a017d37c4f39"],
Cell[168950, 4397, 974, 24, 97, "Output",ExpressionUUID->"f9a7d8aa-8cd5-499f-973d-a1d9cf1e5c7a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[169961, 4426, 5718, 117, 217, "Input",ExpressionUUID->"d9868793-bccb-420e-80d1-5caeda925176"],
Cell[175682, 4545, 382, 6, 34, "Output",ExpressionUUID->"7544f5ae-d2ce-4bb2-b762-ad8179658524"],
Cell[176067, 4553, 1127, 26, 97, "Output",ExpressionUUID->"36448d6a-ed9d-4fd5-85b0-eee65ccd43cc"],
Cell[177197, 4581, 1129, 26, 97, "Output",ExpressionUUID->"6ccea7ab-609a-45b8-a625-5ace804f47db"],
Cell[178329, 4609, 2148, 49, 165, "Output",ExpressionUUID->"8b3f5c09-7eaa-474b-a4ed-42d4115be908"],
Cell[180480, 4660, 1979, 42, 165, "Output",ExpressionUUID->"d7a74d03-6222-4cb9-9f62-47b36a85d0f8"]
}, Open  ]],
Cell[182474, 4705, 433, 8, 38, "Text",ExpressionUUID->"c3a4d41e-0302-4f87-9850-1c1d5f3d117a"],
Cell[CellGroupData[{
Cell[182932, 4717, 16268, 433, 515, "Input",ExpressionUUID->"33f4f372-2b25-4a9c-a6ab-3785c29c3773"],
Cell[199203, 5152, 245, 4, 34, "Output",ExpressionUUID->"cece9b4f-5815-4caa-bc7d-6a348b331337"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> simulations/Plots.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    245428,       5780]
NotebookOptionsPosition[    243010,       5726]
NotebookOutlinePosition[    243655,       5747]
CellTagsIndexPosition[    243612,       5744]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Definition of the function for calculating the lower bound", "Section",
 CellChangeTimes->{{3.9049728634689407`*^9, 3.904972879125074*^9}, 
   3.904972911079485*^9, {3.9049729423628798`*^9, 3.904973017284814*^9}, {
   3.904973052260479*^9, 3.904973122571535*^9}, {3.90497316089433*^9, 
   3.90497335855062*^9}, {3.904978212736964*^9, 3.9049782562587214`*^9}, {
   3.904979501596623*^9, 3.9049795278950357`*^9}, 3.938061452216158*^9, {
   3.9380614953537827`*^9, 3.938061497291082*^9}, {3.9487732850759153`*^9, 
   3.948773288632666*^9}, {3.951455121042718*^9, 3.951455128382983*^9}, {
   3.951455195765811*^9, 
   3.9514551965550547`*^9}},ExpressionUUID->"dfdb4b33-d1a5-443c-995e-\
07b608b5c496"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"LowerBound", "[", 
    RowBox[{
    "\[Eta]10_", ",", "\[Eta]20_", ",", "E10_", ",", "E20_", ",", "e30_"}], 
    "]"}],
   FontSize->16], 
  StyleBox[":=",
   FontSize->16], 
  StyleBox["\[IndentingNewLine]",
   FontSize->16], 
  RowBox[{
   StyleBox["Module",
    FontSize->16], 
   StyleBox["[",
    FontSize->16], 
   RowBox[{
    StyleBox[
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Eta]1", "=", "\[Eta]10"}], ",", 
       RowBox[{"\[Eta]2", "=", "\[Eta]20"}], ",", 
       RowBox[{"EE1", "=", "E10"}], ",", 
       RowBox[{"EE2", "=", "E20"}], ",", 
       RowBox[{"ee3", "=", "e30"}]}], "}"}],
     FontSize->16], 
    StyleBox[",",
     FontSize->16], 
    StyleBox["\[IndentingNewLine]",
     FontSize->16], 
    StyleBox["\[IndentingNewLine]",
     FontSize->16], 
    RowBox[{
     StyleBox[
      RowBox[{"I2", "=", 
       RowBox[{"(", GridBox[{
          {"1", "0"},
          {"0", "1"}
         }], ")"}]}],
      FontSize->16], 
     StyleBox[";",
      FontSize->16], 
     StyleBox[
      RowBox[{"I4", "=", 
       RowBox[{"ArrayFlatten", "[", GridBox[{
          {"I2", "0"},
          {"0", "I2"}
         }], "]"}]}],
      FontSize->16], 
     StyleBox[";",
      FontSize->16], 
     StyleBox[
      RowBox[{"Z2", "=", 
       RowBox[{"(", GridBox[{
          {"1", "0"},
          {"0", 
           RowBox[{"-", "1"}]}
         }], ")"}]}],
      FontSize->16], 
     StyleBox[";",
      FontSize->16], 
     StyleBox[" ",
      FontSize->16], 
     StyleBox[
      RowBox[{"\[CapitalDelta]2", "=", 
       RowBox[{"(", GridBox[{
          {"0", "1"},
          {
           RowBox[{"-", "1"}], "0"}
         }], ")"}]}],
      FontSize->16], 
     StyleBox[";",
      FontSize->16], 
     StyleBox[" ",
      FontSize->16], 
     StyleBox[
      RowBox[{"\[CapitalDelta]4", "=", 
       RowBox[{"ArrayFlatten", "[", GridBox[{
          {"\[CapitalDelta]2", "0"},
          {"0", "\[CapitalDelta]2"}
         }], "]"}]}],
      FontSize->16], 
     StyleBox[";",
      FontSize->16], 
     StyleBox[" ",
      FontSize->16], 
     StyleBox[
      RowBox[{"\[CapitalDelta]6", "=", 
       RowBox[{"ArrayFlatten", "[", GridBox[{
          {"\[CapitalDelta]4", "0"},
          {"0", "\[CapitalDelta]2"}
         }], "]"}]}],
      FontSize->16], 
     StyleBox[";",
      FontSize->16], 
     StyleBox[
      RowBox[{"\[CapitalDelta]8", "=", 
       RowBox[{"ArrayFlatten", "[", GridBox[{
          {"\[CapitalDelta]6", "0"},
          {"0", "\[CapitalDelta]2"}
         }], "]"}]}],
      FontSize->16], 
     StyleBox[";",
      FontSize->16], 
     StyleBox["\[IndentingNewLine]",
      FontSize->14], 
     StyleBox["\[IndentingNewLine]",
      FontSize->16], 
     StyleBox[
      RowBox[{"(*", 
       RowBox[{
       "Construction", " ", "of", " ", "the", " ", "symplectic", " ", 
        "matrix", " ", "associated", " ", "with", " ", "the", " ", 
        "considered", " ", "channel"}], "*)"}],
      FontSize->16], 
     StyleBox["\[IndentingNewLine]",
      FontSize->16], 
     StyleBox[
      RowBox[{"SAA", "=", 
       RowBox[{"ArrayFlatten", "[", GridBox[{
          {
           RowBox[{
            RowBox[{"\[Sqrt]", "\[Eta]1"}], " ", "I2"}], "0"},
          {"0", 
           RowBox[{
            RowBox[{"\[Sqrt]", "\[Eta]2"}], " ", "I2"}]}
         }], "]"}]}],
      FontSize->16], 
     StyleBox[";",
      FontSize->16], 
     StyleBox[" ",
      FontSize->16], 
     StyleBox[
      RowBox[{"SAB", "=", 
       RowBox[{"ArrayFlatten", "[", GridBox[{
          {
           RowBox[{
            RowBox[{"\[Sqrt]", 
             RowBox[{"(", 
              RowBox[{"1", "-", "\[Eta]1"}], ")"}]}], " ", "I2"}], "0"},
          {"0", 
           RowBox[{
            RowBox[{"\[Sqrt]", 
             RowBox[{"(", 
              RowBox[{"1", "-", "\[Eta]2"}], ")"}]}], " ", "I2"}]}
         }], "]"}]}],
      FontSize->16], 
     StyleBox[";",
      FontSize->16], 
     StyleBox[" ",
      FontSize->16], 
     StyleBox[
      RowBox[{"SBA", "=", 
       RowBox[{"-", "SAB"}]}],
      FontSize->16], 
     StyleBox[";",
      FontSize->16], 
     StyleBox[" ",
      FontSize->16], 
     StyleBox[
      RowBox[{"SBB", "=", "SAA"}],
      FontSize->16], 
     StyleBox[";",
      FontSize->16], 
     StyleBox["\[IndentingNewLine]",
      FontSize->14], 
     StyleBox[
      RowBox[{"S\[Eta]1\[Eta]2", "=", 
       RowBox[{"ArrayFlatten", "[", GridBox[{
          {"SAA", "SAB"},
          {"SBA", "SBB"}
         }], "]"}]}],
      FontSize->16], 
     StyleBox[";",
      FontSize->16], 
     StyleBox["\[IndentingNewLine]",
      FontSize->16], 
     StyleBox["\[IndentingNewLine]",
      FontSize->16], 
     StyleBox[
      RowBox[{"(*", 
       RowBox[{
        RowBox[{
        "Symplectic", " ", "matrix", " ", "associated", " ", "with", " ", 
         "the", " ", "unitary", " ", 
         TemplateBox[<|"boxes" -> FormBox[
             RowBox[{
               SubscriptBox[
                OverscriptBox[
                 StyleBox["I", "TI"], "^"], 
                StyleBox["A", "TI"]], "\[CircleTimes]", 
               SubsuperscriptBox[
                OverscriptBox[
                 StyleBox["U", "TI"], "^"], 
                RowBox[{
                  StyleBox["B", "TI"], 
                  StyleBox["R", "TI"]}], 
                RowBox[{
                  SubscriptBox["\[Eta]", "1"], ",", 
                  SubscriptBox["\[Eta]", "2"]}]]}], TraditionalForm], 
           "errors" -> {}, "input" -> 
           "\\hat{I}_A\\otimes\\hat{U}^{\\eta_1,\\eta_2}_{BR}", "state" -> 
           "Boxes"|>,
          "TeXAssistantTemplate"]}], ",", " ", 
        RowBox[{"acting", " ", "on", " ", "systems", " ", 
         TemplateBox[<|"boxes" -> FormBox[
             RowBox[{
               StyleBox["A", "TI"], 
               StyleBox["B", "TI"], 
               StyleBox["R", "TI"]}], TraditionalForm], "errors" -> {}, 
           "input" -> "ABR", "state" -> "Boxes"|>,
          "TeXAssistantTemplate"]}]}], "*)"}],
      FontSize->16], 
     StyleBox["\[IndentingNewLine]",
      FontSize->16], 
     StyleBox[
      RowBox[{"SABR", "=", 
       RowBox[{"ArrayFlatten", "[", GridBox[{
          {"I4", "0"},
          {"0", "S\[Eta]1\[Eta]2"}
         }], "]"}]}],
      FontSize->16], 
     StyleBox[";",
      FontSize->16], 
     StyleBox["\[IndentingNewLine]",
      FontSize->16], 
     StyleBox["\[IndentingNewLine]",
      FontSize->16], 
     StyleBox[
      RowBox[{"(*", 
       RowBox[{
       "Covariance", " ", "matrix", " ", "of", " ", "the", " ", "input", " ", 
        "state", " ", 
        TemplateBox[<|"boxes" -> FormBox[
            RowBox[{
              SubscriptBox[
               RowBox[{"(", 
                 RowBox[{
                   SubscriptBox[
                    OverscriptBox["\[Phi]", "^"], 
                    SubscriptBox[
                    StyleBox["E", "TI"], "1"]], "\[CircleTimes]", 
                   SubscriptBox[
                    OverscriptBox["\[Phi]", "^"], 
                    SubscriptBox[
                    StyleBox["E", "TI"], "2"]]}], ")"}], 
               RowBox[{
                 StyleBox["A", "TI"], 
                 StyleBox["B", "TI"]}]], "\[CircleTimes]", 
              SubscriptBox[
               RowBox[{"(", 
                 SubscriptBox[
                  OverscriptBox["\[Phi]", "^"], 
                  SubscriptBox[
                   StyleBox["e", "TI"], "3"]], ")"}], 
               StyleBox["E", "TI"]], ")"}], TraditionalForm], "errors" -> {}, 
          "input" -> 
          "\\left(\\hat\\phi_{E_1}\\otimes\\hat\\phi_{E_2}\\right)_{AB}\\\
otimes(\\hat\\phi_{e_3})_E\\right)", "state" -> "Boxes"|>,
         "TeXAssistantTemplate"]}], "*)"}],
      FontSize->16], 
     StyleBox["\[IndentingNewLine]",
      FontSize->16], 
     StyleBox[
      RowBox[{"\[Sigma]ABR", "=", 
       RowBox[{"ArrayFlatten", "[", GridBox[{
          {
           RowBox[{
            RowBox[{"(", 
             RowBox[{"EE1", "+", 
              RowBox[{"1", "/", "2"}]}], ")"}], "I2"}], "0", 
           RowBox[{
            RowBox[{"\[Sqrt]", 
             RowBox[{"(", 
              RowBox[{"EE1", 
               RowBox[{"(", 
                RowBox[{"EE1", "+", "1"}], ")"}]}], ")"}]}], "Z2"}], "0", "0",
            "0"},
          {"0", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"EE2", "+", 
              RowBox[{"1", "/", "2"}]}], ")"}], "I2"}], "0", 
           RowBox[{
            RowBox[{"\[Sqrt]", 
             RowBox[{"(", 
              RowBox[{"EE2", 
               RowBox[{"(", 
                RowBox[{"EE2", "+", "1"}], ")"}]}], ")"}]}], "Z2"}], "0", "0"},
          {
           RowBox[{
            RowBox[{"\[Sqrt]", 
             RowBox[{"(", 
              RowBox[{"EE1", 
               RowBox[{"(", 
                RowBox[{"EE1", "+", "1"}], ")"}]}], ")"}]}], "Z2"}], "0", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"EE1", "+", 
              RowBox[{"1", "/", "2"}]}], ")"}], "I2"}], "0", "0", "0"},
          {"0", 
           RowBox[{
            RowBox[{"\[Sqrt]", 
             RowBox[{"(", 
              RowBox[{"EE2", 
               RowBox[{"(", 
                RowBox[{"EE2", "+", "1"}], ")"}]}], ")"}]}], "Z2"}], "0", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"EE2", "+", 
              RowBox[{"1", "/", "2"}]}], ")"}], "I2"}], "0", "0"},
          {"0", "0", "0", "0", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"ee3", "+", 
              RowBox[{"1", "/", "2"}]}], ")"}], "I2"}], 
           RowBox[{
            RowBox[{"\[Sqrt]", 
             RowBox[{"(", 
              RowBox[{"ee3", 
               RowBox[{"(", 
                RowBox[{"ee3", "+", "1"}], ")"}]}], ")"}]}], "Z2"}]},
          {"0", "0", "0", "0", 
           RowBox[{
            RowBox[{"\[Sqrt]", 
             RowBox[{"(", 
              RowBox[{"ee3", 
               RowBox[{"(", 
                RowBox[{"ee3", "+", "1"}], ")"}]}], ")"}]}], "Z2"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"ee3", "+", 
              RowBox[{"1", "/", "2"}]}], ")"}], "I2"}]}
         }], "]"}]}],
      FontSize->16], 
     StyleBox[";",
      FontSize->16], 
     StyleBox["\[IndentingNewLine]",
      FontSize->16], 
     StyleBox[
      RowBox[{"(*", 
       RowBox[{
       "Covariance", " ", "matrix", " ", "of", " ", "the", " ", "output", " ",
         "state", " ", 
        TemplateBox[<|"boxes" -> FormBox[
            RowBox[{
              SubscriptBox["Tr", 
               StyleBox["E", "TI"]], 
              RowBox[{"[", 
                RowBox[{
                  SubsuperscriptBox[
                   OverscriptBox[
                    StyleBox["U", "TI"], "^"], 
                   RowBox[{
                    SubscriptBox["\[Eta]", "1"], ",", 
                    SubscriptBox["\[Eta]", "2"]}], 
                   RowBox[{
                    StyleBox["B", "TI"], 
                    StyleBox["E", "TI"]}]], 
                  RowBox[{"(", 
                    RowBox[{
                    SubscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SubscriptBox[
                    OverscriptBox["\[Phi]", "^"], 
                    SubscriptBox[
                    StyleBox["E", "TI"], "1"]], "\[CircleTimes]", 
                    SubscriptBox[
                    OverscriptBox["\[Phi]", "^"], 
                    SubscriptBox[
                    StyleBox["E", "TI"], "2"]]}], ")"}], 
                    RowBox[{
                    StyleBox["A", "TI"], 
                    StyleBox["B", "TI"]}]], "\[CircleTimes]", 
                    SubscriptBox[
                    RowBox[{"(", 
                    SubscriptBox[
                    OverscriptBox["\[Phi]", "^"], 
                    SubscriptBox[
                    StyleBox["e", "TI"], "3"]], ")"}], 
                    StyleBox["E", "TI"]]}], ")"}], 
                  SuperscriptBox[
                   OverscriptBox[
                    SubsuperscriptBox[
                    StyleBox["U", "TI"], 
                    RowBox[{
                    SubscriptBox["\[Eta]", "1"], ",", 
                    SubscriptBox["\[Eta]", "2"]}], 
                    RowBox[{
                    StyleBox["B", "TI"], 
                    StyleBox["E", "TI"]}]], "^"], 
                   
                   RowBox[{
                    "\[NegativeThinSpace]", "\[NegativeThinSpace]", 
                    "\[NegativeThinSpace]", "\[Dagger]"}]]}], "]"}]}], 
            TraditionalForm], "errors" -> {}, "input" -> 
          "\\text{Tr}_E\\left[\\hat U_{\\eta_1,\\eta_2}^{BE} \
\\left(\\left(\\hat\\phi_{E_1}\\otimes\\hat\\phi_{E_2}\\right)_{AB}\\otimes(\\\
hat\\phi_{e_3})_E\\right) \\hat \
{U^{BE}_{\\eta_1,\\eta_2}}^{\\!\\!\\!\\dagger}\\right]", "state" -> "Boxes"|>,
         
         "TeXAssistantTemplate"]}], "*)"}],
      FontSize->16], 
     StyleBox["\[IndentingNewLine]",
      FontSize->16], 
     StyleBox[
      RowBox[{"\[Sigma]CDR", "=", 
       RowBox[{"SABR", ".", "\[Sigma]ABR", ".", 
        RowBox[{"Transpose", "[", "SABR", "]"}]}]}],
      FontSize->16], 
     StyleBox[";",
      FontSize->16], 
     StyleBox["\[IndentingNewLine]",
      FontSize->16], 
     StyleBox[
      RowBox[{"\[Sigma]CD", "=", 
       RowBox[{"\[Sigma]CDR", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"1", ";;", "8"}], ",", 
          RowBox[{"1", ";;", "8"}]}], "]"}], "]"}]}],
      FontSize->16], 
     StyleBox[";",
      FontSize->16], 
     StyleBox["\[IndentingNewLine]",
      FontSize->16], 
     StyleBox["\[IndentingNewLine]",
      FontSize->16], 
     StyleBox[
      RowBox[{
       RowBox[{"{", 
        RowBox[{"valsCD", ",", "vecsCD"}], "}"}], "=", 
       RowBox[{"Eigensystem", "[", "\[Sigma]CD", "]"}]}],
      FontSize->16], 
     StyleBox[";",
      FontSize->16], 
     StyleBox["\[IndentingNewLine]",
      FontSize->16], 
     StyleBox["\[IndentingNewLine]",
      FontSize->16], 
     StyleBox[
      RowBox[{"(*", 
       RowBox[{"Construction", " ", "of", " ", 
        TemplateBox[<|"boxes" -> FormBox[
            SuperscriptBox[
             StyleBox["h", "TI"], 
             RowBox[{"-1", "/", "2"}]], TraditionalForm], "errors" -> {}, 
          "input" -> "h^{-1/2}", "state" -> "Boxes"|>,
         "TeXAssistantTemplate"], " ", "from", " ", "Dirac", " ", "notation", 
        " ", "and", " ", "truncating", " ", "the", " ", "input", " ", 
        "values", " ", "to", " ", 
        RowBox[{"10", "^", 
         RowBox[{"-", "11"}]}]}], "*)"}],
      FontSize->16], 
     StyleBox["\[IndentingNewLine]",
      FontSize->16], 
     StyleBox[
      RowBox[{"hk", "=", 
       RowBox[{"ConstantArray", "[", 
        RowBox[{"0", ",", 
         RowBox[{"{", 
          RowBox[{"8", ",", "8"}], "}"}]}], "]"}]}],
      FontSize->16], 
     StyleBox[";",
      FontSize->16], 
     StyleBox["\[IndentingNewLine]",
      FontSize->16], 
     StyleBox[
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"i", "=", "1"}], ",", 
        RowBox[{"i", "<=", "8"}], ",", 
        RowBox[{"i", "++"}], ",", 
        RowBox[{"hk", "=", 
         RowBox[{"hk", "+", 
          RowBox[{
           RowBox[{"1.", "/", 
            RowBox[{"Sqrt", "[", 
             RowBox[{"valsCD", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "]"}]}], 
           RowBox[{"Outer", "[", 
            RowBox[{"Times", ",", 
             RowBox[{"vecsCD", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "All"}], "]"}], "]"}], ",", 
             RowBox[{"vecsCD", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "All"}], "]"}], "]"}]}], "]"}]}]}]}]}], "]"}],
      FontSize->16], 
     StyleBox[";",
      FontSize->16], 
     StyleBox["\[IndentingNewLine]",
      FontSize->16], 
     StyleBox[
      RowBox[{"hkt", "=", 
       RowBox[{"Chop", "[", 
        RowBox[{"hk", ",", 
         RowBox[{"10", "^", 
          RowBox[{"-", "11"}]}]}], "]"}]}],
      FontSize->16], 
     StyleBox[";",
      FontSize->16], 
     StyleBox["\[IndentingNewLine]",
      FontSize->16], 
     StyleBox["\[IndentingNewLine]",
      FontSize->16], 
     StyleBox[
      RowBox[{"(*", 
       RowBox[{
       "Definition", " ", "of", " ", "the", " ", "antisymmetric", " ", 
        "matrix", " ", 
        TemplateBox[<|"boxes" -> FormBox[
            SubscriptBox["\[CapitalDelta]", "1"], TraditionalForm], 
          "errors" -> {}, "input" -> "\\Delta_1", "state" -> "Boxes"|>,
         "TeXAssistantTemplate"], " ", "we", " ", "want", " ", "to", " ", 
        "take", " ", "into", " ", "canonical", " ", "form", " ", "and", " ", 
        "its", " ", "eigenvalues", " ", "and", " ", "eigenvectors"}], "*)"}],
      FontSize->16], 
     StyleBox["\[IndentingNewLine]",
      FontSize->16], 
     StyleBox[
      RowBox[{"\[CapitalDelta]1", " ", "=", " ", 
       RowBox[{"hkt", ".", "\[CapitalDelta]8", ".", "hkt"}]}],
      FontSize->16], 
     StyleBox[";",
      FontSize->16], 
     StyleBox["\[IndentingNewLine]",
      FontSize->16], 
     StyleBox[
      RowBox[{
       RowBox[{"{", 
        RowBox[{"valsW", ",", "vecsW"}], "}"}], "=", 
       RowBox[{"Eigensystem", "[", "\[CapitalDelta]1", "]"}]}],
      FontSize->16], 
     StyleBox[";",
      FontSize->16], 
     StyleBox[
      RowBox[{"(*", 
       RowBox[{
       "Eigenvalues", " ", "and", " ", "eigenvectors", " ", "that", " ", 
        "are", " ", "in", " ", "fact", " ", "rows", " ", "of", " ", "the", 
        " ", "vecsW", " ", "matrix"}], "*)"}],
      FontSize->12], 
     StyleBox["\[IndentingNewLine]",
      FontSize->16], 
     StyleBox[
      RowBox[{
       RowBox[{"{", 
        RowBox[{"valsW", ",", "vecsW"}], "}"}], "=", 
       RowBox[{"Chop", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"valsW", ",", "vecsW"}], "}"}], ",", 
         RowBox[{"10", "^", 
          RowBox[{"-", "8"}]}]}], "]"}]}],
      FontSize->16], 
     StyleBox[";",
      FontSize->16], 
     StyleBox[" ",
      FontSize->16], 
     StyleBox[
      RowBox[{"(*", 
       RowBox[{"truncation", " ", "is", " ", "necessary"}], "*)"}],
      FontSize->12], 
     StyleBox["\[IndentingNewLine]",
      FontSize->16], 
     StyleBox["\[IndentingNewLine]",
      FontSize->16], 
     StyleBox[
      RowBox[{"(*", 
       RowBox[{
       "Construction", " ", "of", " ", "the", " ", "UW", " ", "matrix", " ", 
        "that", " ", "brings", " ", "the", " ", "matrix", " ", 
        TemplateBox[<|"boxes" -> FormBox[
            SubscriptBox["\[CapitalDelta]", "1"], TraditionalForm], 
          "errors" -> {}, "input" -> "\\Delta_1", "state" -> "Boxes"|>,
         "TeXAssistantTemplate"], " ", "into", " ", "normal", " ", "form"}], 
       "*)"}],
      FontSize->16], 
     StyleBox["\[IndentingNewLine]",
      FontSize->16], 
     StyleBox[
      RowBox[{"nuW1", "=", 
       RowBox[{"Normalize", "[", 
        RowBox[{"Im", "[", 
         RowBox[{"vecsW", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "All"}], "]"}], "]"}], "]"}], "]"}]}],
      FontSize->16], 
     StyleBox[";",
      FontSize->16], 
     StyleBox["\[IndentingNewLine]",
      FontSize->16], 
     StyleBox[
      RowBox[{"nvW1", "=", 
       RowBox[{"Normalize", "[", 
        RowBox[{"Re", "[", 
         RowBox[{"vecsW", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "All"}], "]"}], "]"}], "]"}], "]"}]}],
      FontSize->16], 
     StyleBox[";",
      FontSize->16], 
     StyleBox["\[IndentingNewLine]",
      FontSize->16], 
     StyleBox[
      RowBox[{"nuW2", "=", 
       RowBox[{"Normalize", "[", 
        RowBox[{"Im", "[", 
         RowBox[{"vecsW", "[", 
          RowBox[{"[", 
           RowBox[{"3", ",", "All"}], "]"}], "]"}], "]"}], "]"}]}],
      FontSize->16], 
     StyleBox[";",
      FontSize->16], 
     StyleBox["\[IndentingNewLine]",
      FontSize->16], 
     StyleBox[
      RowBox[{"nvW2", "=", 
       RowBox[{"Normalize", "[", 
        RowBox[{"Re", "[", 
         RowBox[{"vecsW", "[", 
          RowBox[{"[", 
           RowBox[{"3", ",", "All"}], "]"}], "]"}], "]"}], "]"}]}],
      FontSize->16], 
     StyleBox[";",
      FontSize->16], 
     StyleBox["\[IndentingNewLine]",
      FontSize->16], 
     StyleBox[
      RowBox[{"nuW3", "=", 
       RowBox[{"Normalize", "[", 
        RowBox[{"Im", "[", 
         RowBox[{"vecsW", "[", 
          RowBox[{"[", 
           RowBox[{"5", ",", "All"}], "]"}], "]"}], "]"}], "]"}]}],
      FontSize->16], 
     StyleBox[";",
      FontSize->16], 
     StyleBox["\[IndentingNewLine]",
      FontSize->16], 
     StyleBox[
      RowBox[{"nvW3", "=", 
       RowBox[{"Normalize", "[", 
        RowBox[{"Re", "[", 
         RowBox[{"vecsW", "[", 
          RowBox[{"[", 
           RowBox[{"5", ",", "All"}], "]"}], "]"}], "]"}], "]"}]}],
      FontSize->16], 
     StyleBox[";",
      FontSize->16], 
     StyleBox["\[IndentingNewLine]",
      FontSize->16], 
     StyleBox[
      RowBox[{"nuW4", "=", 
       RowBox[{"Normalize", "[", 
        RowBox[{"Im", "[", 
         RowBox[{"vecsW", "[", 
          RowBox[{"[", 
           RowBox[{"7", ",", "All"}], "]"}], "]"}], "]"}], "]"}]}],
      FontSize->16], 
     StyleBox[";",
      FontSize->16], 
     StyleBox["\[IndentingNewLine]",
      FontSize->16], 
     StyleBox[
      RowBox[{"nvW4", "=", 
       RowBox[{"Normalize", "[", 
        RowBox[{"Re", "[", 
         RowBox[{"vecsW", "[", 
          RowBox[{"[", 
           RowBox[{"7", ",", "All"}], "]"}], "]"}], "]"}], "]"}]}],
      FontSize->16], 
     StyleBox[";",
      FontSize->16], 
     StyleBox["\[IndentingNewLine]",
      FontSize->16], 
     StyleBox[
      RowBox[{"UW", "=", 
       RowBox[{"{", 
        RowBox[{
        "nuW1", ",", "nvW1", ",", "nuW2", ",", "nvW2", ",", "nuW3", ",", 
         "nvW3", ",", "nuW4", ",", "nvW4"}], "}"}]}],
      FontSize->16], 
     StyleBox[";",
      FontSize->16], 
     StyleBox["\[IndentingNewLine]",
      FontSize->16], 
     StyleBox["\[IndentingNewLine]",
      FontSize->16], 
     StyleBox[
      RowBox[{"(*", 
       RowBox[{"Construction", " ", "of", " ", "a", " ", "matrix", " ", "A"}],
        "*)"}],
      FontSize->16], 
     StyleBox["\[IndentingNewLine]",
      FontSize->16], 
     StyleBox[
      RowBox[{"AW", "=", 
       RowBox[{"ArrayFlatten", "[", GridBox[{
          {
           RowBox[{"I2", "/", 
            RowBox[{"Sqrt", "[", 
             RowBox[{"Im", "[", 
              RowBox[{"valsW", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}]}], "0", "0", 
           "0"},
          {"0", 
           RowBox[{"I2", "/", 
            RowBox[{"Sqrt", "[", 
             RowBox[{"Im", "[", 
              RowBox[{"valsW", "[", 
               RowBox[{"[", "3", "]"}], "]"}], "]"}], "]"}]}], "0", "0"},
          {"0", "0", 
           RowBox[{"I2", "/", 
            RowBox[{"Sqrt", "[", 
             RowBox[{"Im", "[", 
              RowBox[{"valsW", "[", 
               RowBox[{"[", "5", "]"}], "]"}], "]"}], "]"}]}], "0"},
          {"0", "0", "0", 
           RowBox[{"I2", "/", 
            RowBox[{"Sqrt", "[", 
             RowBox[{"Im", "[", 
              RowBox[{"valsW", "[", 
               RowBox[{"[", "7", "]"}], "]"}], "]"}], "]"}]}]}
         }], "]"}]}],
      FontSize->16], 
     StyleBox[";",
      FontSize->16], 
     StyleBox["\[IndentingNewLine]",
      FontSize->16], 
     StyleBox["\[IndentingNewLine]",
      FontSize->16], 
     StyleBox[
      RowBox[{"SS", "=", 
       RowBox[{"AW", ".", "UW", ".", "hkt"}]}],
      FontSize->16], 
     StyleBox[";",
      FontSize->16], 
     StyleBox["\[IndentingNewLine]",
      FontSize->16], 
     StyleBox["\[IndentingNewLine]",
      FontSize->16], 
     StyleBox["\[IndentingNewLine]",
      FontSize->16], 
     StyleBox[
      RowBox[{"n", "=", "2"}],
      FontSize->16], 
     StyleBox[";",
      FontSize->16], 
     StyleBox["\[IndentingNewLine]",
      FontSize->16], 
     StyleBox["\[IndentingNewLine]",
      FontSize->16], 
     StyleBox[
      RowBox[{"(*", 
       RowBox[{
       "Definition", " ", "of", " ", "the", " ", "blocks", " ", "of", " ", 
        "the", " ", "symplectic", " ", "matrix", " ", 
        TemplateBox[<|"boxes" -> FormBox[
            StyleBox["S", "TI"], TraditionalForm], "errors" -> {}, "input" -> 
          "S", "state" -> "Boxes"|>,
         "TeXAssistantTemplate"], " ", "and", " ", "their", " ", "respective",
         " ", "determinants"}], "*)"}],
      FontSize->16], 
     StyleBox["\[IndentingNewLine]",
      FontSize->16], 
     StyleBox[
      RowBox[{"BC1", "=", 
       RowBox[{"SS", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"1", ";;", "4"}], ",", 
          RowBox[{"1", ";;", "4"}]}], "]"}], "]"}]}],
      FontSize->16], 
     StyleBox[";",
      FontSize->16], 
     StyleBox[
      RowBox[{"BC2", "=", 
       RowBox[{"SS", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"1", ";;", "4"}], ",", 
          RowBox[{"5", ";;", "8"}]}], "]"}], "]"}]}],
      FontSize->16], 
     StyleBox[";",
      FontSize->16], 
     StyleBox[
      RowBox[{"BD1", "=", 
       RowBox[{"SS", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"5", ";;", "8"}], ",", 
          RowBox[{"1", ";;", "4"}]}], "]"}], "]"}]}],
      FontSize->16], 
     StyleBox[";",
      FontSize->16], 
     StyleBox[
      RowBox[{"BD2", "=", 
       RowBox[{"SS", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"5", ";;", "8"}], ",", 
          RowBox[{"5", ";;", "8"}]}], "]"}], "]"}]}],
      FontSize->16], 
     StyleBox[";",
      FontSize->16], 
     StyleBox["\[IndentingNewLine]",
      FontSize->16], 
     StyleBox[
      RowBox[{"bc1", "=", 
       RowBox[{"Power", "[", 
        RowBox[{
         RowBox[{"Abs", "[", 
          RowBox[{"Det", "[", "BC1", "]"}], "]"}], ",", 
         RowBox[{"1.", "/", "n"}]}], "]"}]}],
      FontSize->16], 
     StyleBox[";",
      FontSize->16], 
     StyleBox[" ",
      FontSize->16], 
     StyleBox["\[IndentingNewLine]",
      FontSize->16], 
     StyleBox[
      RowBox[{"bc2", "=", 
       RowBox[{"Power", "[", 
        RowBox[{
         RowBox[{"Abs", "[", 
          RowBox[{"Det", "[", "BC2", "]"}], "]"}], ",", 
         RowBox[{"1.", "/", "n"}]}], "]"}]}],
      FontSize->16], 
     StyleBox[";",
      FontSize->16], 
     StyleBox[" ",
      FontSize->16], 
     StyleBox["\[IndentingNewLine]",
      FontSize->16], 
     StyleBox[
      RowBox[{"bd1", "=", 
       RowBox[{"Power", "[", 
        RowBox[{
         RowBox[{"Abs", "[", 
          RowBox[{"Det", "[", "BD1", "]"}], "]"}], ",", 
         RowBox[{"1.", "/", "n"}]}], "]"}]}],
      FontSize->16], 
     StyleBox[";",
      FontSize->16], 
     StyleBox[" ",
      FontSize->16], 
     StyleBox["\[IndentingNewLine]",
      FontSize->16], 
     StyleBox[
      RowBox[{"bd2", "=", 
       RowBox[{"Power", "[", 
        RowBox[{
         RowBox[{"Abs", "[", 
          RowBox[{"Det", "[", "BD2", "]"}], "]"}], ",", 
         RowBox[{"1.", "/", "n"}]}], "]"}]}],
      FontSize->16], 
     StyleBox[";",
      FontSize->16], 
     StyleBox["\[IndentingNewLine]",
      FontSize->16], 
     StyleBox["\[IndentingNewLine]",
      FontSize->16], 
     StyleBox[
      RowBox[{"(*", 
       RowBox[{
       "Formula", " ", "for", " ", "the", " ", "lower", " ", "bound", " ", 
        "of", " ", "squashed", " ", "entanglement"}], "*)"}],
      FontSize->16], 
     StyleBox["\[IndentingNewLine]",
      FontSize->16], 
     StyleBox[
      RowBox[{
       RowBox[{"n", "/", "2"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"2", " ", "bc1", " ", "bd1"}], " ", "+", " ", 
         RowBox[{"bd1", " ", "bc2"}], " ", "+", " ", 
         RowBox[{"bc1", " ", "bd2"}]}], "]"}]}],
      FontSize->16]}]}], 
   StyleBox["\[IndentingNewLine]",
    FontSize->16], 
   StyleBox["\[IndentingNewLine]",
    FontSize->16], 
   StyleBox["]",
    FontSize->16]}]}]], "Input",
 CellChangeTimes->{{3.904973917437489*^9, 3.904973928918517*^9}, {
   3.904973961256178*^9, 3.904974175091239*^9}, {3.904974370355229*^9, 
   3.9049743803973913`*^9}, {3.904977617187107*^9, 3.904977894146392*^9}, {
   3.904978322081109*^9, 3.904978506204192*^9}, {3.904978684555818*^9, 
   3.904978704342823*^9}, {3.904978838066592*^9, 3.904978838816915*^9}, {
   3.904978979045368*^9, 3.904978979783684*^9}, {3.90497954497736*^9, 
   3.904979546094048*^9}, {3.905142853128491*^9, 3.905142913502879*^9}, {
   3.90514294828778*^9, 3.905142951777899*^9}, {3.905143031442409*^9, 
   3.905143031613146*^9}, 3.908807793266152*^9, {3.908808789690239*^9, 
   3.908808812538033*^9}, {3.9088088866333723`*^9, 3.908808890646446*^9}, 
   3.909452207306651*^9, {3.909452371746872*^9, 3.909452373613206*^9}, {
   3.90945240461339*^9, 3.9094524639988956`*^9}, {3.9094525068939857`*^9, 
   3.909452532187117*^9}, 3.909457149302791*^9, {3.909457375319344*^9, 
   3.909457376503704*^9}, 3.9094574743559217`*^9, {3.938061670295608*^9, 
   3.938061786528813*^9}, {3.9380618278869123`*^9, 3.9380619598170137`*^9}, 
   3.938068091584222*^9, 3.938068343922949*^9, {3.951470423676969*^9, 
   3.951470423759411*^9}},ExpressionUUID->"8330feb5-de46-434c-93b2-\
fe9191736a01"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Definition of the function for calculating the upper bound", "Section",
 CellChangeTimes->{{3.904979551757008*^9, 3.9049795638813477`*^9}, 
   3.938061462145357*^9, {3.9380615020496473`*^9, 3.938061504338834*^9}, {
   3.9514552009472647`*^9, 
   3.951455201403247*^9}},ExpressionUUID->"e97d2b86-5ef7-4cdd-9a2d-\
c7a594ff1d9d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   StyleBox[
    RowBox[{"UpperBound", "[", 
     RowBox[{
     "\[Eta]10_", ",", "\[Eta]20_", ",", "E10_", ",", "E20_", ",", "e30_"}], 
     "]"}],
    FontSize->16], 
   StyleBox[":=",
    FontSize->16], 
   StyleBox["\[IndentingNewLine]",
    FontSize->16], 
   RowBox[{
    StyleBox["Module",
     FontSize->16], 
    StyleBox["[",
     FontSize->16], 
    RowBox[{
     StyleBox[
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Eta]1", "=", "\[Eta]10"}], ",", 
        RowBox[{"\[Eta]2", "=", "\[Eta]20"}], ",", 
        RowBox[{"EE1", "=", "E10"}], ",", 
        RowBox[{"EE2", "=", "E20"}], ",", 
        RowBox[{"ee3", "=", "e30"}], ",", 
        RowBox[{"\[Tau]1", "=", "0.5"}], ",", 
        RowBox[{"\[Tau]2", "=", "0.5"}]}], "}"}],
      FontSize->16], 
     StyleBox[",",
      FontSize->16], 
     StyleBox["\[IndentingNewLine]",
      FontSize->16], 
     StyleBox["\[IndentingNewLine]",
      FontSize->16], 
     RowBox[{
      StyleBox[
       RowBox[{
        RowBox[{"g", "[", "x_", "]"}], ":=", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"x", "\[NotEqual]", "0"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", "x"}], ")"}], 
            RowBox[{"Log", "[", 
             RowBox[{"1", "+", "x"}], "]"}]}], "-", 
           RowBox[{"x", " ", 
            RowBox[{"Log", "[", "x", "]"}]}]}], ",", "0"}], "]"}]}],
       FontSize->16], 
      StyleBox[";",
       FontSize->16], 
      StyleBox["\[IndentingNewLine]",
       FontSize->16], 
      StyleBox[
       RowBox[{"I2", "=", 
        RowBox[{"(", GridBox[{
           {"1", "0"},
           {"0", "1"}
          }], ")"}]}],
       FontSize->16], 
      StyleBox[";",
       FontSize->16], 
      StyleBox[
       RowBox[{"I4", "=", 
        RowBox[{"ArrayFlatten", "[", GridBox[{
           {"I2", "0"},
           {"0", "I2"}
          }], "]"}]}],
       FontSize->16], 
      StyleBox[";",
       FontSize->16], 
      StyleBox[
       RowBox[{"Z2", "=", 
        RowBox[{"(", GridBox[{
           {"1", "0"},
           {"0", 
            RowBox[{"-", "1"}]}
          }], ")"}]}],
       FontSize->16], 
      StyleBox[";",
       FontSize->16], 
      StyleBox[" ",
       FontSize->16], 
      StyleBox[
       RowBox[{"\[CapitalDelta]2", "=", 
        RowBox[{"(", GridBox[{
           {"0", "1"},
           {
            RowBox[{"-", "1"}], "0"}
          }], ")"}]}],
       FontSize->16], 
      StyleBox[";",
       FontSize->16], 
      StyleBox[" ",
       FontSize->16], 
      StyleBox[
       RowBox[{"\[CapitalDelta]4", "=", 
        RowBox[{"ArrayFlatten", "[", GridBox[{
           {"\[CapitalDelta]2", "0"},
           {"0", "\[CapitalDelta]2"}
          }], "]"}]}],
       FontSize->16], 
      StyleBox[";",
       FontSize->16], 
      StyleBox[" ",
       FontSize->16], 
      StyleBox[
       RowBox[{"\[CapitalDelta]6", "=", 
        RowBox[{"ArrayFlatten", "[", GridBox[{
           {"\[CapitalDelta]4", "0"},
           {"0", "\[CapitalDelta]2"}
          }], "]"}]}],
       FontSize->16], 
      StyleBox[";",
       FontSize->16], 
      StyleBox[
       RowBox[{"\[CapitalDelta]8", "=", 
        RowBox[{"ArrayFlatten", "[", GridBox[{
           {"\[CapitalDelta]6", "0"},
           {"0", "\[CapitalDelta]2"}
          }], "]"}]}],
       FontSize->16], 
      StyleBox[";",
       FontSize->16], 
      StyleBox["\[IndentingNewLine]",
       FontSize->16], 
      StyleBox["\[IndentingNewLine]",
       FontSize->14], 
      StyleBox[
       RowBox[{"(*", 
        RowBox[{
        "Definition", " ", "of", " ", "the", " ", "channel", " ", "we", " ", 
         "are", " ", "considering", " ", "and", " ", "whose", " ", "upper", 
         " ", "bound", " ", "we", " ", "want", " ", "to", " ", "find"}], 
        "*)"}],
       FontSize->16], 
      StyleBox["\[IndentingNewLine]",
       FontSize->16], 
      StyleBox[
       RowBox[{
        SubscriptBox["S\[Eta]", "AA"], "=", 
        RowBox[{"ArrayFlatten", "[", GridBox[{
           {
            RowBox[{
             RowBox[{"\[Sqrt]", "\[Eta]1"}], " ", "I2"}], "0"},
           {"0", 
            RowBox[{
             RowBox[{"\[Sqrt]", "\[Eta]2"}], " ", "I2"}]}
          }], "]"}]}],
       FontSize->16], 
      StyleBox[";",
       FontSize->16], 
      StyleBox[" ",
       FontSize->16], 
      StyleBox[
       RowBox[{
        SubscriptBox[
         StyleBox[
          RowBox[{"S", 
           StyleBox["\[Eta]",
            FontSize->16]}]], "AB"], "=", 
        RowBox[{"ArrayFlatten", "[", GridBox[{
           {
            RowBox[{
             RowBox[{"\[Sqrt]", 
              RowBox[{"(", 
               RowBox[{"1", "-", "\[Eta]1"}], ")"}]}], " ", "I2"}], "0"},
           {"0", 
            RowBox[{
             RowBox[{"\[Sqrt]", 
              RowBox[{"(", 
               RowBox[{"1", "-", "\[Eta]2"}], ")"}]}], " ", "I2"}]}
          }], "]"}]}],
       FontSize->16], 
      StyleBox[";",
       FontSize->16], 
      StyleBox[" ",
       FontSize->16], 
      StyleBox[
       RowBox[{
        SubscriptBox[
         StyleBox[
          RowBox[{"S", 
           StyleBox["\[Eta]",
            FontSize->16]}]], "BA"], "=", 
        RowBox[{"-", 
         SubscriptBox[
          StyleBox[
           RowBox[{"S", 
            StyleBox["\[Eta]",
             FontSize->16]}]], "AB"]}]}],
       FontSize->16], 
      StyleBox[";",
       FontSize->16], 
      StyleBox[" ",
       FontSize->16], 
      StyleBox[
       RowBox[{
        SubscriptBox[
         StyleBox[
          RowBox[{"S", 
           StyleBox["\[Eta]",
            FontSize->16]}]], "BB"], "=", 
        SubscriptBox["S\[Eta]", "AA"]}],
       FontSize->16], 
      StyleBox[";",
       FontSize->16], "\[IndentingNewLine]", 
      StyleBox[
       RowBox[{"S\[Eta]1\[Eta]2", "=", 
        RowBox[{"ArrayFlatten", "[", GridBox[{
           {
            SubscriptBox["S\[Eta]", "AA"], 
            SubscriptBox["S\[Eta]", "AB"], "0"},
           {
            SubscriptBox["S\[Eta]", "BA"], 
            SubscriptBox["S\[Eta]", "BB"], "0"},
           {"0", "0", "I4"}
          }], "]"}]}],
       FontSize->16], 
      StyleBox[";",
       FontSize->16], 
      StyleBox["\[IndentingNewLine]",
       FontSize->16], 
      StyleBox["\[IndentingNewLine]",
       FontSize->16], 
      StyleBox[
       RowBox[{"(*", 
        RowBox[{
        "Definition", " ", "of", " ", "the", " ", "squashing", " ", 
         "channel"}], "*)"}],
       FontSize->16], 
      StyleBox["\[IndentingNewLine]",
       FontSize->16], 
      StyleBox[
       RowBox[{
        SubscriptBox["S\[Tau]", "AA"], "=", 
        RowBox[{"ArrayFlatten", "[", GridBox[{
           {
            RowBox[{
             RowBox[{"\[Sqrt]", "\[Tau]1"}], " ", "I2"}], "0"},
           {"0", 
            RowBox[{
             RowBox[{"\[Sqrt]", "\[Tau]2"}], " ", "I2"}]}
          }], "]"}]}],
       FontSize->16], 
      StyleBox[";",
       FontSize->16], 
      StyleBox[" ",
       FontSize->16], 
      StyleBox[
       RowBox[{
        SubscriptBox["S\[Tau]", "AB"], "=", 
        RowBox[{"ArrayFlatten", "[", GridBox[{
           {
            RowBox[{
             RowBox[{"\[Sqrt]", 
              RowBox[{"(", 
               RowBox[{"1", "-", "\[Tau]1"}], ")"}]}], " ", "I2"}], "0"},
           {"0", 
            RowBox[{
             RowBox[{"\[Sqrt]", 
              RowBox[{"(", 
               RowBox[{"1", "-", "\[Tau]2"}], ")"}]}], " ", "I2"}]}
          }], "]"}]}],
       FontSize->16], 
      StyleBox[";",
       FontSize->16], 
      StyleBox[" ",
       FontSize->16], 
      StyleBox[
       RowBox[{
        SubscriptBox["S\[Tau]", "BA"], "=", 
        RowBox[{"-", 
         SubscriptBox["S\[Tau]", "AB"]}]}],
       FontSize->16], 
      StyleBox[";",
       FontSize->16], 
      StyleBox[" ",
       FontSize->16], 
      StyleBox[
       RowBox[{
        SubscriptBox["S\[Tau]", "BB"], "=", 
        SubscriptBox["S\[Tau]", "AA"]}],
       FontSize->16], 
      StyleBox[";",
       FontSize->16], "\[IndentingNewLine]", 
      StyleBox[
       RowBox[{
        SubscriptBox["S\[Tau]", 
         RowBox[{
          SubscriptBox["\[Tau]", "1"], 
          SubscriptBox["\[Tau]", "2"]}]], "=", 
        RowBox[{"ArrayFlatten", "[", GridBox[{
           {"I4", "0", "0"},
           {"0", 
            SubscriptBox["S\[Tau]", "AA"], 
            SubscriptBox["S\[Tau]", "AB"]},
           {"0", 
            SubscriptBox["S\[Tau]", "BA"], 
            SubscriptBox["S\[Tau]", "BB"]}
          }], "]"}]}],
       FontSize->16], 
      StyleBox[";",
       FontSize->16], "\[IndentingNewLine]", "\[IndentingNewLine]", 
      StyleBox[
       RowBox[{"(*", 
        RowBox[{
        "Definition", " ", "of", " ", "the", " ", "covariance", " ", "matrix",
          " ", "of", " ", "the", " ", "initial", " ", "state"}], "*)"}],
       FontSize->16], "\[IndentingNewLine]", 
      StyleBox[
       RowBox[{"\[Sigma]A", "=", 
        RowBox[{"ArrayFlatten", "[", GridBox[{
           {
            RowBox[{
             RowBox[{"(", 
              RowBox[{"EE1", "+", 
               RowBox[{"1", "/", "2"}]}], ")"}], "I2"}], "0"},
           {"0", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"EE2", "+", 
               RowBox[{"1", "/", "2"}]}], ")"}], "I2"}]}
          }], "]"}]}],
       FontSize->16], 
      StyleBox[";",
       FontSize->16], 
      StyleBox[" ",
       FontSize->16], 
      StyleBox[
       RowBox[{"\[Sigma]E", "=", 
        RowBox[{"ArrayFlatten", "[", GridBox[{
           {
            RowBox[{
             RowBox[{"(", 
              RowBox[{"ee3", "+", 
               RowBox[{"1", "/", "2"}]}], ")"}], "I2"}], 
            RowBox[{
             RowBox[{"\[Sqrt]", 
              RowBox[{"(", 
               RowBox[{"ee3", 
                RowBox[{"(", 
                 RowBox[{"ee3", "+", "1"}], ")"}]}], ")"}]}], "Z2"}]},
           {
            RowBox[{
             RowBox[{"\[Sqrt]", 
              RowBox[{"(", 
               RowBox[{"ee3", 
                RowBox[{"(", 
                 RowBox[{"ee3", "+", "1"}], ")"}]}], ")"}]}], "Z2"}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"ee3", "+", 
               RowBox[{"1", "/", "2"}]}], ")"}], "I2"}]}
          }], "]"}]}],
       FontSize->16], 
      StyleBox[";",
       FontSize->16], 
      StyleBox[
       RowBox[{"\[Sigma]F", "=", 
        RowBox[{"ArrayFlatten", "[", GridBox[{
           {
            RowBox[{"I2", "/", "2"}], "0"},
           {"0", 
            RowBox[{"I2", "/", "2"}]}
          }], "]"}]}],
       FontSize->16], 
      StyleBox[";",
       FontSize->16], "\[IndentingNewLine]", 
      StyleBox[
       RowBox[{"\[Sigma]AEF", "=", 
        RowBox[{"ArrayFlatten", "[", GridBox[{
           {"\[Sigma]A", "0", "0"},
           {"0", "\[Sigma]E", "0"},
           {"0", "0", "\[Sigma]F"}
          }], "]"}]}],
       FontSize->16], 
      StyleBox[";",
       FontSize->16], "\[IndentingNewLine]", "\[IndentingNewLine]", 
      StyleBox[
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
         "Computing", " ", "covariance", " ", "matrices", " ", "of", " ", 
          "the", " ", "marginal", " ", "output", " ", "states", " ", "on", 
          " ", "systems", " ", "E"}], ",", " ", "F", ",", " ", 
         RowBox[{"BE", " ", "e", " ", "BF"}]}], "*)"}],
       FontSize->16], "\[IndentingNewLine]", 
      StyleBox[
       RowBox[{
        SubscriptBox[
         StyleBox["\[Sigma]",
          FontSize->16], "output"], "=", 
        RowBox[{
         SubscriptBox["S\[Tau]", 
          RowBox[{
           SubscriptBox["\[Tau]", "1"], 
           SubscriptBox["\[Tau]", "2"]}]], ".", "S\[Eta]1\[Eta]2", ".", 
         "\[Sigma]AEF", ".", 
         RowBox[{"Transpose", "[", "S\[Eta]1\[Eta]2", "]"}], ".", 
         RowBox[{"Transpose", "[", 
          SubscriptBox["S\[Tau]", 
           RowBox[{
            SubscriptBox["\[Tau]", "1"], 
            SubscriptBox["\[Tau]", "2"]}]], "]"}]}]}],
       FontSize->16], 
      StyleBox[";",
       FontSize->16], "\[IndentingNewLine]", 
      StyleBox[
       RowBox[{"\[Sigma]Eout", "=", 
        RowBox[{
         SubscriptBox[
          StyleBox["\[Sigma]",
           FontSize->16], "output"], "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"5", ";;", "8"}], ",", 
           RowBox[{"5", ";;", "8"}]}], "]"}], "]"}]}],
       FontSize->16], 
      StyleBox[";",
       FontSize->16], 
      StyleBox[" ",
       FontSize->16], 
      StyleBox[
       RowBox[{"\[Sigma]Fout", "=", 
        RowBox[{
         SubscriptBox[
          StyleBox["\[Sigma]",
           FontSize->16], "output"], "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"9", ";;", "12"}], ",", 
           RowBox[{"9", ";;", "12"}]}], "]"}], "]"}]}],
       FontSize->16], 
      StyleBox[";",
       FontSize->16], 
      StyleBox[" ",
       FontSize->16], 
      StyleBox[
       RowBox[{"\[Sigma]BEout", "=", 
        RowBox[{
         SubscriptBox[
          StyleBox["\[Sigma]",
           FontSize->16], "output"], "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"1", ";;", "8"}], ",", 
           RowBox[{"1", ";;", "8"}]}], "]"}], "]"}]}],
       FontSize->16], 
      StyleBox[";",
       FontSize->16], 
      StyleBox[" ",
       FontSize->16], 
      StyleBox[
       RowBox[{"\[Sigma]BFout", "=", 
        RowBox[{"ArrayFlatten", "[", GridBox[{
           {
            RowBox[{
             SubscriptBox[
              StyleBox["\[Sigma]",
               FontSize->16], "output"], "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"1", ";;", "4"}], ",", 
               RowBox[{"1", ";;", "4"}]}], "]"}], "]"}], 
            RowBox[{
             SubscriptBox[
              StyleBox["\[Sigma]",
               FontSize->16], "output"], "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"1", ";;", "4"}], ",", 
               RowBox[{"9", ";;", "12"}]}], "]"}], "]"}]},
           {
            RowBox[{
             SubscriptBox[
              StyleBox["\[Sigma]",
               FontSize->16], "output"], "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"9", ";;", "12"}], ",", 
               RowBox[{"1", ";;", "4"}]}], "]"}], "]"}], 
            RowBox[{
             SubscriptBox[
              StyleBox["\[Sigma]",
               FontSize->16], "output"], "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"9", ";;", "12"}], ",", 
               RowBox[{"9", ";;", "12"}]}], "]"}], "]"}]}
          }], "]"}]}],
       FontSize->16], 
      StyleBox[";",
       FontSize->16], 
      StyleBox["\[IndentingNewLine]",
       FontSize->16], 
      StyleBox["\[IndentingNewLine]",
       FontSize->16], 
      StyleBox[
       RowBox[{"(*", 
        RowBox[{
        "Arguments", " ", "of", " ", "the", " ", "g", " ", "functions", " ", 
         "that", " ", "enter", " ", "into", " ", "the", " ", "sum", " ", 
         "for", " ", "the", " ", "calculation", " ", "of", " ", "the", " ", 
         "entropy", " ", "of", " ", "equation", " ", 
         RowBox[{"(", "3.92", ")"}], " ", "of", " ", "the", " ", "Serafini"}],
         "*)"}],
       FontSize->16], 
      StyleBox["\[IndentingNewLine]",
       FontSize->16], 
      StyleBox[
       RowBox[{"argE1", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"Sort", "[", 
           RowBox[{"Abs", "[", 
            RowBox[{"Eigenvalues", "[", 
             RowBox[{"\[CapitalDelta]4", ".", "\[Sigma]Eout"}], "]"}], "]"}], 
           "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], "-", 
         RowBox[{"1", "/", "2"}]}]}],
       FontSize->16], 
      StyleBox[";",
       FontSize->16], 
      StyleBox["\[IndentingNewLine]",
       FontSize->16], 
      StyleBox[
       RowBox[{"argE2", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"Sort", "[", 
           RowBox[{"Abs", "[", 
            RowBox[{"Eigenvalues", "[", 
             RowBox[{"\[CapitalDelta]4", ".", "\[Sigma]Eout"}], "]"}], "]"}], 
           "]"}], "[", 
          RowBox[{"[", "3", "]"}], "]"}], "-", 
         RowBox[{"1", "/", "2"}]}]}],
       FontSize->16], 
      StyleBox[";",
       FontSize->16], 
      StyleBox["\[IndentingNewLine]",
       FontSize->16], 
      StyleBox[
       RowBox[{"argF1", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"Sort", "[", 
           RowBox[{"Abs", "[", 
            RowBox[{"Eigenvalues", "[", 
             RowBox[{"\[CapitalDelta]4", ".", "\[Sigma]Fout"}], "]"}], "]"}], 
           "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], "-", 
         RowBox[{"1", "/", "2"}]}]}],
       FontSize->16], 
      StyleBox[";",
       FontSize->16], 
      StyleBox["\[IndentingNewLine]",
       FontSize->16], 
      StyleBox[
       RowBox[{"argF2", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"Sort", "[", 
           RowBox[{"Abs", "[", 
            RowBox[{"Eigenvalues", "[", 
             RowBox[{"\[CapitalDelta]4", ".", "\[Sigma]Fout"}], "]"}], "]"}], 
           "]"}], "[", 
          RowBox[{"[", "3", "]"}], "]"}], "-", 
         RowBox[{"1", "/", "2"}]}]}],
       FontSize->16], 
      StyleBox[";",
       FontSize->16], "\[IndentingNewLine]", 
      StyleBox[
       RowBox[{"argBE1", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"Sort", "[", 
           RowBox[{"Abs", "[", 
            RowBox[{"Eigenvalues", "[", 
             RowBox[{"\[CapitalDelta]8", ".", "\[Sigma]BEout"}], "]"}], "]"}],
            "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], "-", 
         RowBox[{"1", "/", "2"}]}]}],
       FontSize->16], ";", 
      StyleBox["\[IndentingNewLine]",
       FontSize->16], 
      StyleBox[
       RowBox[{"argBE2", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"Sort", "[", 
           RowBox[{"Abs", "[", 
            RowBox[{"Eigenvalues", "[", 
             RowBox[{"\[CapitalDelta]8", ".", "\[Sigma]BEout"}], "]"}], "]"}],
            "]"}], "[", 
          RowBox[{"[", "3", "]"}], "]"}], "-", 
         RowBox[{"1", "/", "2"}]}]}],
       FontSize->16], ";", "\[IndentingNewLine]", 
      StyleBox[
       RowBox[{"argBE3", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"Sort", "[", 
           RowBox[{"Abs", "[", 
            RowBox[{"Eigenvalues", "[", 
             RowBox[{"\[CapitalDelta]8", ".", "\[Sigma]BEout"}], "]"}], "]"}],
            "]"}], "[", 
          RowBox[{"[", "5", "]"}], "]"}], "-", 
         RowBox[{"1", "/", "2"}]}]}],
       FontSize->16], ";", 
      StyleBox["\[IndentingNewLine]",
       FontSize->16], 
      StyleBox[
       RowBox[{"argBE4", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"Sort", "[", 
           RowBox[{"Abs", "[", 
            RowBox[{"Eigenvalues", "[", 
             RowBox[{"\[CapitalDelta]8", ".", "\[Sigma]BEout"}], "]"}], "]"}],
            "]"}], "[", 
          RowBox[{"[", "7", "]"}], "]"}], "-", 
         RowBox[{"1", "/", "2"}]}]}],
       FontSize->16], ";", 
      StyleBox["\[IndentingNewLine]",
       FontSize->16], 
      StyleBox[
       RowBox[{"argBF1", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"Sort", "[", 
           RowBox[{"Abs", "[", 
            RowBox[{"Eigenvalues", "[", 
             RowBox[{"\[CapitalDelta]8", ".", "\[Sigma]BFout"}], "]"}], "]"}],
            "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], "-", 
         RowBox[{"1", "/", "2"}]}]}],
       FontSize->16], ";", 
      StyleBox["\[IndentingNewLine]",
       FontSize->16], 
      StyleBox[
       RowBox[{"argBF2", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"Sort", "[", 
           RowBox[{"Abs", "[", 
            RowBox[{"Eigenvalues", "[", 
             RowBox[{"\[CapitalDelta]8", ".", "\[Sigma]BFout"}], "]"}], "]"}],
            "]"}], "[", 
          RowBox[{"[", "3", "]"}], "]"}], "-", 
         RowBox[{"1", "/", "2"}]}]}],
       FontSize->16], ";", "\[IndentingNewLine]", 
      StyleBox[
       RowBox[{"argBF3", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"Sort", "[", 
           RowBox[{"Abs", "[", 
            RowBox[{"Eigenvalues", "[", 
             RowBox[{"\[CapitalDelta]8", ".", "\[Sigma]BFout"}], "]"}], "]"}],
            "]"}], "[", 
          RowBox[{"[", "5", "]"}], "]"}], "-", 
         RowBox[{"1", "/", "2"}]}]}],
       FontSize->16], ";", 
      StyleBox["\[IndentingNewLine]",
       FontSize->16], 
      StyleBox[
       RowBox[{"argBF4", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"Sort", "[", 
           RowBox[{"Abs", "[", 
            RowBox[{"Eigenvalues", "[", 
             RowBox[{"\[CapitalDelta]8", ".", "\[Sigma]BFout"}], "]"}], "]"}],
            "]"}], "[", 
          RowBox[{"[", "7", "]"}], "]"}], "-", 
         RowBox[{"1", "/", "2"}]}]}],
       FontSize->16], ";", 
      StyleBox["\[IndentingNewLine]",
       FontSize->16], 
      StyleBox[
       RowBox[{"(*", 
        RowBox[{
        "Calculation", " ", "of", " ", "individual", " ", "entropies"}], 
        "*)"}],
       FontSize->16], 
      StyleBox["\[IndentingNewLine]",
       FontSize->16], 
      StyleBox[
       RowBox[{"sumE", "=", " ", 
        RowBox[{
         RowBox[{"g", "[", "argE1", "]"}], "+", 
         RowBox[{"g", "[", "argE2", "]"}]}]}],
       FontSize->16], 
      StyleBox[";",
       FontSize->16], 
      StyleBox["\[IndentingNewLine]",
       FontSize->16], 
      StyleBox[
       RowBox[{"sumF", "=", 
        RowBox[{
         RowBox[{"g", "[", "argF1", "]"}], "+", 
         RowBox[{"g", "[", "argF2", "]"}]}]}],
       FontSize->16], 
      StyleBox[";",
       FontSize->16], 
      StyleBox["\[IndentingNewLine]",
       FontSize->16], 
      StyleBox[
       RowBox[{"sumBE", "=", 
        RowBox[{
         RowBox[{"g", "[", "argBE1", "]"}], "+", 
         RowBox[{"g", "[", "argBE2", "]"}], "+", 
         RowBox[{"g", "[", "argBE3", "]"}], "+", 
         RowBox[{"g", "[", "argBE4", "]"}]}]}],
       FontSize->16], 
      StyleBox[";",
       FontSize->16], 
      StyleBox["\[IndentingNewLine]",
       FontSize->16], 
      StyleBox[
       RowBox[{"sumBF", "=", 
        RowBox[{
         RowBox[{"g", "[", "argBF1", "]"}], "+", 
         RowBox[{"g", "[", "argBF2", "]"}], "+", 
         RowBox[{"g", "[", "argBF3", "]"}], "+", 
         RowBox[{"g", "[", "argBF4", "]"}]}]}],
       FontSize->16], 
      StyleBox[";",
       FontSize->16], 
      StyleBox["\[IndentingNewLine]",
       FontSize->16], 
      StyleBox["\[IndentingNewLine]",
       FontSize->16], 
      StyleBox[
       RowBox[{"(*", "Result", "*)"}],
       FontSize->16], 
      StyleBox["\[IndentingNewLine]",
       FontSize->16], 
      StyleBox[
       RowBox[{
        RowBox[{"Chop", "[", 
         RowBox[{
          RowBox[{"sumBE", "+", "sumBF", "-", "sumE", "-", "sumF"}], ",", 
          RowBox[{"10", "^", 
           RowBox[{"-", "4"}]}]}], "]"}], "/", "2"}],
       FontSize->16]}]}], 
    StyleBox["\[IndentingNewLine]",
     FontSize->16], 
    StyleBox["]",
     FontSize->16]}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  StyleBox[
   RowBox[{"NewUpperBound", "[", 
    RowBox[{
    "\[Eta]10_", ",", "\[Eta]20_", ",", "E10_", ",", "E20_", ",", "e30_", ",",
      "\[Kappa]\[Kappa]0_"}], "]"}],
   FontSize->16], 
  StyleBox[":=",
   FontSize->16], 
  StyleBox["\[IndentingNewLine]",
   FontSize->16], 
  RowBox[{
   StyleBox["Module",
    FontSize->16], 
   StyleBox["[",
    FontSize->16], 
   RowBox[{
    StyleBox[
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Eta]1", "=", "\[Eta]10"}], ",", 
       RowBox[{"\[Eta]2", "=", "\[Eta]20"}], ",", 
       RowBox[{"EE1", "=", "E10"}], ",", 
       RowBox[{"EE2", "=", "E20"}], ",", 
       RowBox[{"ee3", "=", "e30"}], ",", 
       RowBox[{"\[Tau]1", "=", "0.5"}], ",", 
       RowBox[{"\[Tau]2", "=", "0.5"}], ",", 
       RowBox[{"\[Kappa]\[Kappa]", "=", "\[Kappa]\[Kappa]0"}]}], "}"}],
     FontSize->16], 
    StyleBox[",",
     FontSize->16], 
    StyleBox["\[IndentingNewLine]",
     FontSize->16], 
    StyleBox["\[IndentingNewLine]",
     FontSize->16], 
    RowBox[{
     StyleBox[
      RowBox[{
       RowBox[{"g", "[", "x_", "]"}], ":=", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"x", "\[NotEqual]", "0"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", "x"}], ")"}], 
           RowBox[{"Log", "[", 
            RowBox[{"1", "+", "x"}], "]"}]}], "-", 
          RowBox[{"x", " ", 
           RowBox[{"Log", "[", "x", "]"}]}]}], ",", "0"}], "]"}]}],
      FontSize->16], 
     StyleBox[";",
      FontSize->16], 
     StyleBox["\[IndentingNewLine]",
      FontSize->16], 
     StyleBox[
      RowBox[{"I2", "=", 
       RowBox[{"(", GridBox[{
          {"1", "0"},
          {"0", "1"}
         }], ")"}]}],
      FontSize->16], 
     StyleBox[";",
      FontSize->16], 
     StyleBox[
      RowBox[{"I4", "=", 
       RowBox[{"ArrayFlatten", "[", GridBox[{
          {"I2", "0"},
          {"0", "I2"}
         }], "]"}]}],
      FontSize->16], 
     StyleBox[";",
      FontSize->16], 
     StyleBox[
      RowBox[{"Z2", "=", 
       RowBox[{"(", GridBox[{
          {"1", "0"},
          {"0", 
           RowBox[{"-", "1"}]}
         }], ")"}]}],
      FontSize->16], 
     StyleBox[";",
      FontSize->16], 
     StyleBox[" ",
      FontSize->16], 
     StyleBox[
      RowBox[{"\[CapitalDelta]2", "=", 
       RowBox[{"(", GridBox[{
          {"0", "1"},
          {
           RowBox[{"-", "1"}], "0"}
         }], ")"}]}],
      FontSize->16], 
     StyleBox[";",
      FontSize->16], 
     StyleBox[" ",
      FontSize->16], 
     StyleBox[
      RowBox[{"\[CapitalDelta]4", "=", 
       RowBox[{"ArrayFlatten", "[", GridBox[{
          {"\[CapitalDelta]2", "0"},
          {"0", "\[CapitalDelta]2"}
         }], "]"}]}],
      FontSize->16], 
     StyleBox[";",
      FontSize->16], 
     StyleBox[" ",
      FontSize->16], 
     StyleBox[
      RowBox[{"\[CapitalDelta]6", "=", 
       RowBox[{"ArrayFlatten", "[", GridBox[{
          {"\[CapitalDelta]4", "0"},
          {"0", "\[CapitalDelta]2"}
         }], "]"}]}],
      FontSize->16], 
     StyleBox[";",
      FontSize->16], 
     StyleBox[
      RowBox[{"\[CapitalDelta]8", "=", 
       RowBox[{"ArrayFlatten", "[", GridBox[{
          {"\[CapitalDelta]6", "0"},
          {"0", "\[CapitalDelta]2"}
         }], "]"}]}],
      FontSize->16], 
     StyleBox[";",
      FontSize->16], 
     StyleBox["\[IndentingNewLine]",
      FontSize->16], 
     StyleBox["\[IndentingNewLine]",
      FontSize->14], 
     StyleBox[
      RowBox[{"(*", 
       RowBox[{
       "Definition", " ", "of", " ", "the", " ", "channel", " ", "we", " ", 
        "are", " ", "considering", " ", "and", " ", "whose", " ", "upper", 
        " ", "bound", " ", "we", " ", "want", " ", "to", " ", "find"}], "*)"}],
      FontSize->16], 
     StyleBox["\[IndentingNewLine]",
      FontSize->16], 
     StyleBox[
      RowBox[{
       SubscriptBox["S\[Eta]", "AA"], "=", 
       RowBox[{"ArrayFlatten", "[", GridBox[{
          {
           RowBox[{
            RowBox[{"\[Sqrt]", "\[Eta]1"}], " ", "I2"}], "0"},
          {"0", 
           RowBox[{
            RowBox[{"\[Sqrt]", "\[Eta]2"}], " ", "I2"}]}
         }], "]"}]}],
      FontSize->16], 
     StyleBox[";",
      FontSize->16], 
     StyleBox[" ",
      FontSize->16], 
     StyleBox[
      RowBox[{
       SubscriptBox[
        StyleBox[
         RowBox[{"S", 
          StyleBox["\[Eta]",
           FontSize->16]}]], "AB"], "=", 
       RowBox[{"ArrayFlatten", "[", GridBox[{
          {
           RowBox[{
            RowBox[{"\[Sqrt]", 
             RowBox[{"(", 
              RowBox[{"1", "-", "\[Eta]1"}], ")"}]}], " ", "I2"}], "0"},
          {"0", 
           RowBox[{
            RowBox[{"\[Sqrt]", 
             RowBox[{"(", 
              RowBox[{"1", "-", "\[Eta]2"}], ")"}]}], " ", "I2"}]}
         }], "]"}]}],
      FontSize->16], 
     StyleBox[";",
      FontSize->16], 
     StyleBox[" ",
      FontSize->16], 
     StyleBox[
      RowBox[{
       SubscriptBox[
        StyleBox[
         RowBox[{"S", 
          StyleBox["\[Eta]",
           FontSize->16]}]], "BA"], "=", 
       RowBox[{"-", 
        SubscriptBox[
         StyleBox[
          RowBox[{"S", 
           StyleBox["\[Eta]",
            FontSize->16]}]], "AB"]}]}],
      FontSize->16], 
     StyleBox[";",
      FontSize->16], 
     StyleBox[" ",
      FontSize->16], 
     StyleBox[
      RowBox[{
       SubscriptBox[
        StyleBox[
         RowBox[{"S", 
          StyleBox["\[Eta]",
           FontSize->16]}]], "BB"], "=", 
       SubscriptBox["S\[Eta]", "AA"]}],
      FontSize->16], 
     StyleBox[";",
      FontSize->16], "\[IndentingNewLine]", 
     StyleBox[
      RowBox[{"S\[Eta]1\[Eta]2", "=", 
       RowBox[{"ArrayFlatten", "[", GridBox[{
          {
           SubscriptBox["S\[Eta]", "AA"], 
           SubscriptBox["S\[Eta]", "AB"], "0"},
          {
           SubscriptBox["S\[Eta]", "BA"], 
           SubscriptBox["S\[Eta]", "BB"], "0"},
          {"0", "0", "I4"}
         }], "]"}]}],
      FontSize->16], 
     StyleBox[";",
      FontSize->16], 
     StyleBox["\[IndentingNewLine]",
      FontSize->16], 
     StyleBox["\[IndentingNewLine]",
      FontSize->16], 
     StyleBox[
      RowBox[{"(*", 
       RowBox[{
       "Definition", " ", "of", " ", "the", " ", "squashing", " ", 
        "channel"}], "*)"}],
      FontSize->16], 
     StyleBox["\[IndentingNewLine]",
      FontSize->16], 
     StyleBox[
      RowBox[{
       SubscriptBox["S\[Tau]", "AA"], "=", 
       RowBox[{"ArrayFlatten", "[", GridBox[{
          {
           RowBox[{
            RowBox[{"\[Sqrt]", "\[Tau]1"}], " ", "I2"}], "0"},
          {"0", 
           RowBox[{
            RowBox[{"\[Sqrt]", "\[Tau]2"}], " ", "I2"}]}
         }], "]"}]}],
      FontSize->16], 
     StyleBox[";",
      FontSize->16], 
     StyleBox[" ",
      FontSize->16], 
     StyleBox[
      RowBox[{
       SubscriptBox["S\[Tau]", "AB"], "=", 
       RowBox[{"ArrayFlatten", "[", GridBox[{
          {
           RowBox[{
            RowBox[{"\[Sqrt]", 
             RowBox[{"(", 
              RowBox[{"1", "-", "\[Tau]1"}], ")"}]}], " ", "I2"}], "0"},
          {"0", 
           RowBox[{
            RowBox[{"\[Sqrt]", 
             RowBox[{"(", 
              RowBox[{"1", "-", "\[Tau]2"}], ")"}]}], " ", "I2"}]}
         }], "]"}]}],
      FontSize->16], 
     StyleBox[";",
      FontSize->16], 
     StyleBox[" ",
      FontSize->16], 
     StyleBox[
      RowBox[{
       SubscriptBox["S\[Tau]", "BA"], "=", 
       RowBox[{"-", 
        SubscriptBox["S\[Tau]", "AB"]}]}],
      FontSize->16], 
     StyleBox[";",
      FontSize->16], 
     StyleBox[" ",
      FontSize->16], 
     StyleBox[
      RowBox[{
       SubscriptBox["S\[Tau]", "BB"], "=", 
       SubscriptBox["S\[Tau]", "AA"]}],
      FontSize->16], 
     StyleBox[";",
      FontSize->16], "\[IndentingNewLine]", 
     StyleBox[
      RowBox[{
       SubscriptBox["S\[Tau]", 
        RowBox[{
         SubscriptBox["\[Tau]", "1"], 
         SubscriptBox["\[Tau]", "2"]}]], "=", 
       RowBox[{"ArrayFlatten", "[", GridBox[{
          {"I4", "0", "0"},
          {"0", 
           SubscriptBox["S\[Tau]", "AA"], 
           SubscriptBox["S\[Tau]", "AB"]},
          {"0", 
           SubscriptBox["S\[Tau]", "BA"], 
           SubscriptBox["S\[Tau]", "BB"]}
         }], "]"}]}],
      FontSize->16], 
     StyleBox[";",
      FontSize->16], "\[IndentingNewLine]", "\[IndentingNewLine]", 
     StyleBox[
      RowBox[{"(*", 
       RowBox[{
       "Definition", " ", "of", " ", "the", " ", "covariance", " ", "matrix", 
        " ", "of", " ", "the", " ", "initial", " ", "state"}], "*)"}],
      FontSize->16], "\[IndentingNewLine]", 
     StyleBox[
      RowBox[{"\[Sigma]A", "=", 
       RowBox[{"ArrayFlatten", "[", GridBox[{
          {
           RowBox[{
            RowBox[{"(", 
             RowBox[{"EE1", "+", 
              RowBox[{"1", "/", "2"}]}], ")"}], "I2"}], "0"},
          {"0", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"EE2", "+", 
              RowBox[{"1", "/", "2"}]}], ")"}], "I2"}]}
         }], "]"}]}],
      FontSize->16], 
     StyleBox[";",
      FontSize->16], 
     StyleBox[" ",
      FontSize->16], 
     StyleBox[
      RowBox[{"\[Sigma]E", "=", 
       RowBox[{"ArrayFlatten", "[", GridBox[{
          {
           RowBox[{
            RowBox[{"(", 
             RowBox[{"ee3", "+", 
              RowBox[{"1", "/", "2"}]}], ")"}], "I2"}], 
           RowBox[{
            RowBox[{"\[Sqrt]", 
             RowBox[{"(", 
              RowBox[{"ee3", 
               RowBox[{"(", 
                RowBox[{"ee3", "+", "1"}], ")"}]}], ")"}]}], "Z2"}]},
          {
           RowBox[{
            RowBox[{"\[Sqrt]", 
             RowBox[{"(", 
              RowBox[{"ee3", 
               RowBox[{"(", 
                RowBox[{"ee3", "+", "1"}], ")"}]}], ")"}]}], "Z2"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"ee3", "+", 
              RowBox[{"1", "/", "2"}]}], ")"}], "I2"}]}
         }], "]"}]}],
      FontSize->16], 
     StyleBox[";",
      FontSize->16], 
     StyleBox[
      RowBox[{"\[Sigma]F", "=", 
       RowBox[{"ArrayFlatten", "[", GridBox[{
          {
           RowBox[{
            RowBox[{"(", 
             RowBox[{"\[Kappa]\[Kappa]", "+", 
              RowBox[{"1", "/", "2"}]}], ")"}], "I2"}], 
           RowBox[{
            RowBox[{"\[Sqrt]", 
             RowBox[{"(", 
              RowBox[{"\[Kappa]\[Kappa]", 
               RowBox[{"(", 
                RowBox[{"\[Kappa]\[Kappa]", "+", "1"}], ")"}]}], ")"}]}], 
            "Z2"}]},
          {
           RowBox[{
            RowBox[{"\[Sqrt]", 
             RowBox[{"(", 
              RowBox[{"\[Kappa]\[Kappa]", 
               RowBox[{"(", 
                RowBox[{"\[Kappa]\[Kappa]", "+", "1"}], ")"}]}], ")"}]}], 
            "Z2"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"\[Kappa]\[Kappa]", "+", 
              RowBox[{"1", "/", "2"}]}], ")"}], "I2"}]}
         }], "]"}]}],
      FontSize->16], 
     StyleBox[";",
      FontSize->16], "\[IndentingNewLine]", 
     StyleBox[
      RowBox[{"\[Sigma]AEF", "=", 
       RowBox[{"ArrayFlatten", "[", GridBox[{
          {"\[Sigma]A", "0", "0"},
          {"0", "\[Sigma]E", "0"},
          {"0", "0", "\[Sigma]F"}
         }], "]"}]}],
      FontSize->16], 
     StyleBox[";",
      FontSize->16], "\[IndentingNewLine]", "\[IndentingNewLine]", 
     StyleBox[
      RowBox[{"(*", 
       RowBox[{
        RowBox[{
        "Computing", " ", "covariance", " ", "matrices", " ", "of", " ", 
         "the", " ", "marginal", " ", "output", " ", "states", " ", "on", " ",
          "systems", " ", "E"}], ",", "F", ",", 
        RowBox[{"BE", " ", "e", " ", "BF"}]}], "*)"}],
      FontSize->16], "\[IndentingNewLine]", 
     StyleBox[
      RowBox[{
       SubscriptBox[
        StyleBox["\[Sigma]",
         FontSize->16], "output"], "=", 
       RowBox[{
        SubscriptBox["S\[Tau]", 
         RowBox[{
          SubscriptBox["\[Tau]", "1"], 
          SubscriptBox["\[Tau]", "2"]}]], ".", "S\[Eta]1\[Eta]2", ".", 
        "\[Sigma]AEF", ".", 
        RowBox[{"Transpose", "[", "S\[Eta]1\[Eta]2", "]"}], ".", 
        RowBox[{"Transpose", "[", 
         SubscriptBox["S\[Tau]", 
          RowBox[{
           SubscriptBox["\[Tau]", "1"], 
           SubscriptBox["\[Tau]", "2"]}]], "]"}]}]}],
      FontSize->16], 
     StyleBox[";",
      FontSize->16], "\[IndentingNewLine]", 
     StyleBox[
      RowBox[{"\[Sigma]Eout", "=", 
       RowBox[{
        SubscriptBox[
         StyleBox["\[Sigma]",
          FontSize->16], "output"], "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"5", ";;", "8"}], ",", 
          RowBox[{"5", ";;", "8"}]}], "]"}], "]"}]}],
      FontSize->16], 
     StyleBox[";",
      FontSize->16], 
     StyleBox[" ",
      FontSize->16], 
     StyleBox[
      RowBox[{"\[Sigma]Fout", "=", 
       RowBox[{
        SubscriptBox[
         StyleBox["\[Sigma]",
          FontSize->16], "output"], "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"9", ";;", "12"}], ",", 
          RowBox[{"9", ";;", "12"}]}], "]"}], "]"}]}],
      FontSize->16], 
     StyleBox[";",
      FontSize->16], 
     StyleBox[" ",
      FontSize->16], 
     StyleBox[
      RowBox[{"\[Sigma]BEout", "=", 
       RowBox[{
        SubscriptBox[
         StyleBox["\[Sigma]",
          FontSize->16], "output"], "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"1", ";;", "8"}], ",", 
          RowBox[{"1", ";;", "8"}]}], "]"}], "]"}]}],
      FontSize->16], 
     StyleBox[";",
      FontSize->16], 
     StyleBox[" ",
      FontSize->16], 
     StyleBox[
      RowBox[{"\[Sigma]BFout", "=", 
       RowBox[{"ArrayFlatten", "[", GridBox[{
          {
           RowBox[{
            SubscriptBox[
             StyleBox["\[Sigma]",
              FontSize->16], "output"], "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"1", ";;", "4"}], ",", 
              RowBox[{"1", ";;", "4"}]}], "]"}], "]"}], 
           RowBox[{
            SubscriptBox[
             StyleBox["\[Sigma]",
              FontSize->16], "output"], "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"1", ";;", "4"}], ",", 
              RowBox[{"9", ";;", "12"}]}], "]"}], "]"}]},
          {
           RowBox[{
            SubscriptBox[
             StyleBox["\[Sigma]",
              FontSize->16], "output"], "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"9", ";;", "12"}], ",", 
              RowBox[{"1", ";;", "4"}]}], "]"}], "]"}], 
           RowBox[{
            SubscriptBox[
             StyleBox["\[Sigma]",
              FontSize->16], "output"], "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"9", ";;", "12"}], ",", 
              RowBox[{"9", ";;", "12"}]}], "]"}], "]"}]}
         }], "]"}]}],
      FontSize->16], 
     StyleBox[";",
      FontSize->16], 
     StyleBox["\[IndentingNewLine]",
      FontSize->16], 
     StyleBox["\[IndentingNewLine]",
      FontSize->16], 
     StyleBox[
      RowBox[{"(*", 
       RowBox[{
       "Arguments", " ", "of", " ", "the", " ", "g", " ", "functions", " ", 
        "that", " ", "enter", " ", "into", " ", "the", " ", "sum", " ", "for",
         " ", "the", " ", "calculation", " ", "of", " ", "the", " ", 
        "entropy", " ", "of", " ", "equation", " ", 
        RowBox[{"(", "3.92", ")"}], " ", "of", " ", "the", " ", "Serafini"}], 
       "*)"}],
      FontSize->16], 
     StyleBox["\[IndentingNewLine]",
      FontSize->16], 
     StyleBox[
      RowBox[{"argE1", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"Sort", "[", 
          RowBox[{"Abs", "[", 
           RowBox[{"Eigenvalues", "[", 
            RowBox[{"\[CapitalDelta]4", ".", "\[Sigma]Eout"}], "]"}], "]"}], 
          "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], "-", 
        RowBox[{"1", "/", "2"}]}]}],
      FontSize->16], 
     StyleBox[";",
      FontSize->16], 
     StyleBox["\[IndentingNewLine]",
      FontSize->16], 
     StyleBox[
      RowBox[{"argE2", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"Sort", "[", 
          RowBox[{"Abs", "[", 
           RowBox[{"Eigenvalues", "[", 
            RowBox[{"\[CapitalDelta]4", ".", "\[Sigma]Eout"}], "]"}], "]"}], 
          "]"}], "[", 
         RowBox[{"[", "3", "]"}], "]"}], "-", 
        RowBox[{"1", "/", "2"}]}]}],
      FontSize->16], 
     StyleBox[";",
      FontSize->16], 
     StyleBox["\[IndentingNewLine]",
      FontSize->16], 
     StyleBox[
      RowBox[{"argF1", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"Sort", "[", 
          RowBox[{"Abs", "[", 
           RowBox[{"Eigenvalues", "[", 
            RowBox[{"\[CapitalDelta]4", ".", "\[Sigma]Fout"}], "]"}], "]"}], 
          "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], "-", 
        RowBox[{"1", "/", "2"}]}]}],
      FontSize->16], 
     StyleBox[";",
      FontSize->16], 
     StyleBox["\[IndentingNewLine]",
      FontSize->16], 
     StyleBox[
      RowBox[{"argF2", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"Sort", "[", 
          RowBox[{"Abs", "[", 
           RowBox[{"Eigenvalues", "[", 
            RowBox[{"\[CapitalDelta]4", ".", "\[Sigma]Fout"}], "]"}], "]"}], 
          "]"}], "[", 
         RowBox[{"[", "3", "]"}], "]"}], "-", 
        RowBox[{"1", "/", "2"}]}]}],
      FontSize->16], 
     StyleBox[";",
      FontSize->16], "\[IndentingNewLine]", 
     StyleBox[
      RowBox[{"argBE1", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"Sort", "[", 
          RowBox[{"Abs", "[", 
           RowBox[{"Eigenvalues", "[", 
            RowBox[{"\[CapitalDelta]8", ".", "\[Sigma]BEout"}], "]"}], "]"}], 
          "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], "-", 
        RowBox[{"1", "/", "2"}]}]}],
      FontSize->16], ";", 
     StyleBox["\[IndentingNewLine]",
      FontSize->16], 
     StyleBox[
      RowBox[{"argBE2", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"Sort", "[", 
          RowBox[{"Abs", "[", 
           RowBox[{"Eigenvalues", "[", 
            RowBox[{"\[CapitalDelta]8", ".", "\[Sigma]BEout"}], "]"}], "]"}], 
          "]"}], "[", 
         RowBox[{"[", "3", "]"}], "]"}], "-", 
        RowBox[{"1", "/", "2"}]}]}],
      FontSize->16], ";", "\[IndentingNewLine]", 
     StyleBox[
      RowBox[{"argBE3", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"Sort", "[", 
          RowBox[{"Abs", "[", 
           RowBox[{"Eigenvalues", "[", 
            RowBox[{"\[CapitalDelta]8", ".", "\[Sigma]BEout"}], "]"}], "]"}], 
          "]"}], "[", 
         RowBox[{"[", "5", "]"}], "]"}], "-", 
        RowBox[{"1", "/", "2"}]}]}],
      FontSize->16], ";", 
     StyleBox["\[IndentingNewLine]",
      FontSize->16], 
     StyleBox[
      RowBox[{"argBE4", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"Sort", "[", 
          RowBox[{"Abs", "[", 
           RowBox[{"Eigenvalues", "[", 
            RowBox[{"\[CapitalDelta]8", ".", "\[Sigma]BEout"}], "]"}], "]"}], 
          "]"}], "[", 
         RowBox[{"[", "7", "]"}], "]"}], "-", 
        RowBox[{"1", "/", "2"}]}]}],
      FontSize->16], ";", 
     StyleBox["\[IndentingNewLine]",
      FontSize->16], 
     StyleBox[
      RowBox[{"argBF1", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"Sort", "[", 
          RowBox[{"Abs", "[", 
           RowBox[{"Eigenvalues", "[", 
            RowBox[{"\[CapitalDelta]8", ".", "\[Sigma]BFout"}], "]"}], "]"}], 
          "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], "-", 
        RowBox[{"1", "/", "2"}]}]}],
      FontSize->16], ";", 
     StyleBox["\[IndentingNewLine]",
      FontSize->16], 
     StyleBox[
      RowBox[{"argBF2", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"Sort", "[", 
          RowBox[{"Abs", "[", 
           RowBox[{"Eigenvalues", "[", 
            RowBox[{"\[CapitalDelta]8", ".", "\[Sigma]BFout"}], "]"}], "]"}], 
          "]"}], "[", 
         RowBox[{"[", "3", "]"}], "]"}], "-", 
        RowBox[{"1", "/", "2"}]}]}],
      FontSize->16], ";", "\[IndentingNewLine]", 
     StyleBox[
      RowBox[{"argBF3", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"Sort", "[", 
          RowBox[{"Abs", "[", 
           RowBox[{"Eigenvalues", "[", 
            RowBox[{"\[CapitalDelta]8", ".", "\[Sigma]BFout"}], "]"}], "]"}], 
          "]"}], "[", 
         RowBox[{"[", "5", "]"}], "]"}], "-", 
        RowBox[{"1", "/", "2"}]}]}],
      FontSize->16], ";", 
     StyleBox["\[IndentingNewLine]",
      FontSize->16], 
     StyleBox[
      RowBox[{"argBF4", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"Sort", "[", 
          RowBox[{"Abs", "[", 
           RowBox[{"Eigenvalues", "[", 
            RowBox[{"\[CapitalDelta]8", ".", "\[Sigma]BFout"}], "]"}], "]"}], 
          "]"}], "[", 
         RowBox[{"[", "7", "]"}], "]"}], "-", 
        RowBox[{"1", "/", "2"}]}]}],
      FontSize->16], ";", 
     StyleBox["\[IndentingNewLine]",
      FontSize->16], 
     StyleBox[
      RowBox[{"(*", 
       RowBox[{
       "Calculation", " ", "of", " ", "individual", " ", "entropies"}], "*)"}],
      FontSize->16], 
     StyleBox["\[IndentingNewLine]",
      FontSize->16], 
     StyleBox[
      RowBox[{"sumE", "=", " ", 
       RowBox[{
        RowBox[{"g", "[", "argE1", "]"}], "+", 
        RowBox[{"g", "[", "argE2", "]"}]}]}],
      FontSize->16], 
     StyleBox[";",
      FontSize->16], 
     StyleBox["\[IndentingNewLine]",
      FontSize->16], 
     StyleBox[
      RowBox[{"sumF", "=", 
       RowBox[{
        RowBox[{"g", "[", "argF1", "]"}], "+", 
        RowBox[{"g", "[", "argF2", "]"}]}]}],
      FontSize->16], 
     StyleBox[";",
      FontSize->16], 
     StyleBox["\[IndentingNewLine]",
      FontSize->16], 
     StyleBox[
      RowBox[{"sumBE", "=", 
       RowBox[{
        RowBox[{"g", "[", "argBE1", "]"}], "+", 
        RowBox[{"g", "[", "argBE2", "]"}], "+", 
        RowBox[{"g", "[", "argBE3", "]"}], "+", 
        RowBox[{"g", "[", "argBE4", "]"}]}]}],
      FontSize->16], 
     StyleBox[";",
      FontSize->16], 
     StyleBox["\[IndentingNewLine]",
      FontSize->16], 
     StyleBox[
      RowBox[{"sumBF", "=", 
       RowBox[{
        RowBox[{"g", "[", "argBF1", "]"}], "+", 
        RowBox[{"g", "[", "argBF2", "]"}], "+", 
        RowBox[{"g", "[", "argBF3", "]"}], "+", 
        RowBox[{"g", "[", "argBF4", "]"}]}]}],
      FontSize->16], 
     StyleBox[";",
      FontSize->16], 
     StyleBox["\[IndentingNewLine]",
      FontSize->16], 
     StyleBox["\[IndentingNewLine]",
      FontSize->16], 
     StyleBox[
      RowBox[{"(*", "Result", "*)"}],
      FontSize->16], 
     StyleBox["\[IndentingNewLine]",
      FontSize->16], 
     StyleBox[
      RowBox[{
       RowBox[{"Chop", "[", 
        RowBox[{
         RowBox[{"sumBE", "+", "sumBF", "-", "sumE", "-", "sumF"}], ",", 
         RowBox[{"10", "^", 
          RowBox[{"-", "4"}]}]}], "]"}], "/", "2"}],
      FontSize->16]}]}], 
   StyleBox["\[IndentingNewLine]",
    FontSize->16], 
   StyleBox["]",
    FontSize->16]}]}]}], "Input",
 CellChangeTimes->{{3.904978831031756*^9, 3.904978845068083*^9}, {
   3.9049789002875566`*^9, 3.904978950500896*^9}, {3.904978991342157*^9, 
   3.904978993945937*^9}, {3.904979027912681*^9, 3.904979363956468*^9}, {
   3.90497962243683*^9, 3.904979700595771*^9}, {3.9049798838146*^9, 
   3.904979891268846*^9}, {3.905142454901827*^9, 3.905142525094535*^9}, {
   3.9051425756567*^9, 3.905142587724976*^9}, 3.9051427191370296`*^9, {
   3.9051431029844418`*^9, 3.905143132513475*^9}, {3.9051632956940413`*^9, 
   3.905163309061409*^9}, {3.9088088975814543`*^9, 3.9088089113124523`*^9}, {
   3.909454366317129*^9, 3.909454401711176*^9}, {3.909454530378203*^9, 
   3.909454535445003*^9}, {3.909460085565275*^9, 3.909460090405052*^9}, {
   3.909460144871971*^9, 3.909460179248505*^9}, {3.9094606472092857`*^9, 
   3.909460681141368*^9}, 3.909461057085102*^9, {3.909461946102955*^9, 
   3.9094619461688423`*^9}, {3.90946211866057*^9, 3.909462132518319*^9}, {
   3.909462244013589*^9, 3.9094622819529133`*^9}, {3.909466391639337*^9, 
   3.909466434625268*^9}, {3.909466476303686*^9, 3.9094665139259377`*^9}, {
   3.938061983579377*^9, 3.938062053618449*^9}, 3.938062095774336*^9, {
   3.938062134544948*^9, 3.938062157204026*^9}, {3.9380622740027237`*^9, 
   3.938062349201356*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"ef1a6616-aa31-4c03-b4ca-1777edb84e42"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Definition of the function for calculating the gap", "Section",
 CellChangeTimes->{{3.905165685754098*^9, 3.905165700494849*^9}, {
  3.9380614754541388`*^9, 
  3.938061492610132*^9}},ExpressionUUID->"fe6ae284-99ce-4e67-bd1f-\
5962e4965d4e"],

Cell[BoxData[{
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{"Gap", "[", 
     RowBox[{
     "\[Eta]10_", ",", "\[Eta]20_", ",", "E10_", ",", "E20_", ",", "e30_"}], 
     "]"}], ":=", 
    RowBox[{
     RowBox[{"UpperBound", "[", 
      RowBox[{
      "\[Eta]10", ",", "\[Eta]20", ",", "E10", ",", "E20", ",", "e30"}], 
      "]"}], "-", 
     RowBox[{"LowerBound", "[", 
      RowBox[{
      "\[Eta]10", ",", "\[Eta]20", ",", "E10", ",", "E20", ",", "e30"}], 
      "]"}]}]}], ";"}],
  FontSize->16], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{"NewGap", "[", 
     RowBox[{
     "\[Eta]10_", ",", "\[Eta]20_", ",", "E10_", ",", "E20_", ",", "e30_", 
      ",", "\[Kappa]\[Kappa]0_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"NewUpperBound", "[", 
      RowBox[{
      "\[Eta]10", ",", "\[Eta]20", ",", "E10", ",", "E20", ",", "e30", ",", 
       "\[Kappa]\[Kappa]0"}], "]"}], "-", 
     RowBox[{"LowerBound", "[", 
      RowBox[{
      "\[Eta]10", ",", "\[Eta]20", ",", "E10", ",", "E20", ",", "e30"}], 
      "]"}]}]}], ";"}],
  FontSize->16]}], "Input",
 CellChangeTimes->{
  3.90516570734378*^9, {3.909454547489334*^9, 3.909454558124138*^9}, {
   3.909468691661425*^9, 3.9094687451374407`*^9}, 3.9094689258656816`*^9, {
   3.938062374129524*^9, 3.938062376782268*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"c1a06f18-e47d-4da2-88f3-62bf520f6e93"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Plots of the article", "Section",
 CellChangeTimes->{{3.92044564751861*^9, 3.9204456500103292`*^9}, {
  3.938062618953127*^9, 3.938062625281117*^9}, {3.938064143205978*^9, 
  3.9380641516056423`*^9}, {3.938064214208907*^9, 3.938064217178838*^9}, {
  3.948847452025075*^9, 
  3.948847454185205*^9}},ExpressionUUID->"7af6f0c5-1615-455a-b2ec-\
b2116b422260"],

Cell[CellGroupData[{

Cell["\<\
Package required for writing in Latex with the MaTex function\
\>", "Subsection",
 CellChangeTimes->{{3.948775460773706*^9, 3.948775466275528*^9}, {
   3.948775518719473*^9, 3.948775522371984*^9}, 3.9488473075308867`*^9, {
   3.951455217297533*^9, 
   3.951455218021817*^9}},ExpressionUUID->"8d4542b0-2361-424f-b51f-\
427a8ac04026"],

Cell[CellGroupData[{

Cell[BoxData[{
 StyleBox[
  RowBox[{
   RowBox[{"ResourceFunction", "[", "\"\<MaTeXInstall\>\"", "]"}], "[", "]"}],
  
  FontSize->16], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{"<<", "MaTeX`"}],
  FontSize->16]}], "Input",
 CellChangeTimes->{{3.948775386924082*^9, 3.948775397746526*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"36094306-2f2a-4455-a25b-b5a925d62764"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   TagBox["PacletObject",
    "SummaryHead"], "[", 
   DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = "Ready"}, 
    
    TemplateBox[{
      PaneSelectorBox[{False -> GridBox[{{
            PaneBox[
             ButtonBox[
              DynamicBox[
               FEPrivate`FrontEndResource["FEBitmaps", "SummaryBoxOpener"]], 
              ButtonFunction :> (Typeset`open$$ = True), Appearance -> None, 
              BaseStyle -> {}, Evaluator -> Automatic, Method -> 
              "Preemptive"], Alignment -> {Center, Center}, ImageSize -> 
             Dynamic[{
               Automatic, 
                3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                 Magnification])}]], 
            GraphicsBox[
             TagBox[
              RasterBox[CompressedData["
1:eJztmTFrFEEUxw+9wkruC8hxtWBasYmWAUkREawCCcZgs4GcIgrXBBuLCGJj
E7ARCw8UgoLk0FYhWqjd2Vlekov5Auv+xnvHyzizu3e3e7tCind3u/N27zdv
3/znzU5jeW3h1qlKpdI8E30sLN27sr6+dP9aLTq4HjRvrwYrN+eCOyurK+sX
l09HJy8MrBpZGIZD2/v2/mr/1dr3wyeXwqNmpRQGC0ywaVaxg7cb20cPzhrf
34/Oh/3nN8L+67vFWsQAi+lDxAbjMeYPT9uGd+NcuP/lTdjr9UplMMEGI6yS
G+Zc1J/er5+FM3otYoMRVpgPtltfB/0oni3BYDSsEfPhs7m/sS4BVxqDFWbG
KxbnOzs7G9ZqtRD5qdfriffe3Nw0vhjXBUGQGbfwpuEWExa4kvqJH99Zx3sc
bmINy8zMjNen3W6b+JaNe2tryzB1Oh2nz/z8fLi7u5uKmz7GxSBLbr7JWfjs
dnjlfBpuySf4p8EtedDtdo+1c14YkrjpI7HGzxWDPLglD1qt1j/xk99J3PSR
nFtcXHTGIA9uYdTHMOh+JHFLXjNOXDHIi1vGJ9/SDx2zOG50VHPShzTzQhbc
GOMTNmLG89Ztcdxwci33w2ROkxjkza112tZFHzd+9nmeU1q9H5WbsUhcdC7I
+HRpsI8D7XDNt5znGu6ZFbeMQTFdb9Cmn6/tK/7EWfIBH80nui/1jJ1zk+ZJ
GeyE+4R7Um6ZB9JaUj0uhhbZ97Y1ytZ2e4zGcTOu0QC7ZpB1gxyjEfzPqOsZ
0VRXLSha7pv3fdxc55tzbW4MDRylntPXybpPxwfeuDj4uImhj8PFTezGXddI
LSi5kGYd4eOGw5evLm6s0WikHgt6jpJnK2tWfmc5XyZx67x0tdMGFzlt563U
sWlr2ay507TD5ZrDJV/yqKvG5dZ1oqsWFE2StWZSzKfFbWuT5hI9h53fPm2c
Njf/H+dPfuh+iL+tjdPiFu2I80dXXPksaxGfFk8j3rKucDGTE7580No4Ljf9
l3drEkcZR/a8lpTfcFSrVW9tghFnXZ/wX5o/j3ow6XkQ/7Trdp8Vwc3zGfV9
YNHc8k580ne0WXLr9/paT2xd0TXUpNzstf1X+yTNimEe7ku9e1g4U5LBaFh3
Hn+Oji+bvc0o5ns/PhbO5jPYzD5gxAoze5j7n16+MHvF7MmWMO4mzgM+WPWe
McfDPeXBvngZTO+928xixJ/cIe+L5tW6wRiU3BD7Aw9FyGA=
               "], {{0, 46.}, {46., 0}}, {0, 255}, ColorFunction -> RGBColor, 
               ImageResolution -> {72, 72}], 
              BoxForm`ImageTag[
              "Byte", ColorSpace -> "RGB", Interleaving -> True], Selectable -> 
              False], DefaultBaseStyle -> "ImageGraphics", 
             ImageSizeRaw -> {46., 46.}, PlotRange -> {{0, 46.}, {0, 46.}}], 
            GridBox[{{
               RowBox[{
                 TagBox["\"Name: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["\"MaTeX\"", "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Version: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["\"1.7.10\"", "SummaryItem"]}]}}, 
             GridBoxAlignment -> {
              "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
             False, GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{2}}, "Rows" -> {{Automatic}}},
              BaseStyle -> {
              ShowStringCharacters -> False, NumberMarks -> False, 
               PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
          GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
          AutoDelete -> False, 
          GridBoxItemSize -> {
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
          BaselinePosition -> {1, 1}], True -> GridBox[{{
            PaneBox[
             ButtonBox[
              DynamicBox[
               FEPrivate`FrontEndResource["FEBitmaps", "SummaryBoxCloser"]], 
              ButtonFunction :> (Typeset`open$$ = False), Appearance -> None, 
              BaseStyle -> {}, Evaluator -> Automatic, Method -> 
              "Preemptive"], Alignment -> {Center, Center}, ImageSize -> 
             Dynamic[{
               Automatic, 
                3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                 Magnification])}]], 
            GraphicsBox[
             TagBox[
              RasterBox[CompressedData["
1:eJztmTFrFEEUxw+9wkruC8hxtWBasYmWAUkREawCCcZgs4GcIgrXBBuLCGJj
E7ARCw8UgoLk0FYhWqjd2Vlekov5Auv+xnvHyzizu3e3e7tCind3u/N27zdv
3/znzU5jeW3h1qlKpdI8E30sLN27sr6+dP9aLTq4HjRvrwYrN+eCOyurK+sX
l09HJy8MrBpZGIZD2/v2/mr/1dr3wyeXwqNmpRQGC0ywaVaxg7cb20cPzhrf
34/Oh/3nN8L+67vFWsQAi+lDxAbjMeYPT9uGd+NcuP/lTdjr9UplMMEGI6yS
G+Zc1J/er5+FM3otYoMRVpgPtltfB/0oni3BYDSsEfPhs7m/sS4BVxqDFWbG
KxbnOzs7G9ZqtRD5qdfriffe3Nw0vhjXBUGQGbfwpuEWExa4kvqJH99Zx3sc
bmINy8zMjNen3W6b+JaNe2tryzB1Oh2nz/z8fLi7u5uKmz7GxSBLbr7JWfjs
dnjlfBpuySf4p8EtedDtdo+1c14YkrjpI7HGzxWDPLglD1qt1j/xk99J3PSR
nFtcXHTGIA9uYdTHMOh+JHFLXjNOXDHIi1vGJ9/SDx2zOG50VHPShzTzQhbc
GOMTNmLG89Ztcdxwci33w2ROkxjkza112tZFHzd+9nmeU1q9H5WbsUhcdC7I
+HRpsI8D7XDNt5znGu6ZFbeMQTFdb9Cmn6/tK/7EWfIBH80nui/1jJ1zk+ZJ
GeyE+4R7Um6ZB9JaUj0uhhbZ97Y1ytZ2e4zGcTOu0QC7ZpB1gxyjEfzPqOsZ
0VRXLSha7pv3fdxc55tzbW4MDRylntPXybpPxwfeuDj4uImhj8PFTezGXddI
LSi5kGYd4eOGw5evLm6s0WikHgt6jpJnK2tWfmc5XyZx67x0tdMGFzlt563U
sWlr2ay507TD5ZrDJV/yqKvG5dZ1oqsWFE2StWZSzKfFbWuT5hI9h53fPm2c
Njf/H+dPfuh+iL+tjdPiFu2I80dXXPksaxGfFk8j3rKucDGTE7580No4Ljf9
l3drEkcZR/a8lpTfcFSrVW9tghFnXZ/wX5o/j3ow6XkQ/7Trdp8Vwc3zGfV9
YNHc8k580ne0WXLr9/paT2xd0TXUpNzstf1X+yTNimEe7ku9e1g4U5LBaFh3
Hn+Oji+bvc0o5ns/PhbO5jPYzD5gxAoze5j7n16+MHvF7MmWMO4mzgM+WPWe
McfDPeXBvngZTO+928xixJ/cIe+L5tW6wRiU3BD7Aw9FyGA=
               "], {{0, 46.}, {46., 0}}, {0, 255}, ColorFunction -> RGBColor, 
               ImageResolution -> {72, 72}], 
              BoxForm`ImageTag[
              "Byte", ColorSpace -> "RGB", Interleaving -> True], Selectable -> 
              False], DefaultBaseStyle -> "ImageGraphics", 
             ImageSizeRaw -> {46., 46.}, PlotRange -> {{0, 46.}, {0, 46.}}], 
            GridBox[{{
               RowBox[{
                 TagBox["\"Name: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["\"MaTeX\"", "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Version: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox["\"1.7.10\"", "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Location: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox[
                 "\"/Users/alessandrofalco/Library/Mathematica/Paclets/\
Repository/MaTeX-1.7.10\"", "SummaryItem"]}]}, {
               RowBox[{
                 TagBox["\"Description: \"", "SummaryItemAnnotation"], 
                 "\[InvisibleSpace]", 
                 TagBox[
                  TagBox[
                  "\"Create LaTeX-typeset labels within Mathematica.\"", 
                   Short], "SummaryItem"]}]}}, 
             GridBoxAlignment -> {
              "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
             False, GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{2}}, "Rows" -> {{Automatic}}},
              BaseStyle -> {
              ShowStringCharacters -> False, NumberMarks -> False, 
               PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
          GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
          AutoDelete -> False, 
          GridBoxItemSize -> {
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
          BaselinePosition -> {1, 1}]}, 
       Dynamic[Typeset`open$$], ImageSize -> Automatic]},
     "SummaryPanel"],
    DynamicModuleValues:>{}], "]"}],
  PacletObject[<|
   "Name" -> "MaTeX", "Version" -> "1.7.10", "MathematicaVersion" -> "10.0+", 
    "Description" -> "Create LaTeX-typeset labels within Mathematica.", 
    "Keywords" -> {"LaTeX", "Typesetting", "Graphics"}, "Creator" -> 
    "Szabolcs Horv\[AAcute]t <szhorvat@gmail.com>", "URL" -> 
    "http://szhorvat.net/mathematica/MaTeX", "Thumbnail" -> "Logo.png", 
    "Icon" -> "Logo.png", 
    "Extensions" -> {{
      "Documentation", "Language" -> All, "MainPage" -> "Guides/MaTeX"}, {
      "Kernel", "Root" -> ".", "Context" -> "MaTeX`"}}, "Location" -> 
    "/Users/alessandrofalco/Library/Mathematica/Paclets/Repository/MaTeX-1.7.\
10"|>],
  Editable->False,
  SelectWithContents->True,
  Selectable->False]], "Output",
 CellChangeTimes->{3.948860115875483*^9, 3.948860353805456*^9, 
  3.948861018553214*^9, 3.951455231220327*^9, 3.951456425486896*^9},
 CellLabel->"Out[3]=",ExpressionUUID->"aeb7baba-eea6-4db1-987b-654dd7f8067c"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["First plot", "Subsection",
 CellChangeTimes->{{3.9487754105943747`*^9, 3.9487754156506777`*^9}, {
  3.9488473297860126`*^9, 
  3.94884733090489*^9}},ExpressionUUID->"3aa19b84-9fac-45d2-b01e-\
a45b0c1e7df9"],

Cell[CellGroupData[{

Cell[BoxData[{
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{"Energy", "=", "10000"}], ";"}], " ", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"The", " ", "maximum", " ", "is", " ", "Energy"}], "=", 
     "100000000"}], "*)"}]}],
  FontSize->16], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"SetDirectory", "[", 
    RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}],
  FontSize->16], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"xList\[Kappa]", "=", 
    RowBox[{"Range", "[", 
     RowBox[{"0.", ",", "8.", ",", 
      RowBox[{"8.", "/", "300"}]}], "]"}]}], ";"}],
  FontSize->16], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"list1\[Kappa]", "=", 
    RowBox[{"Map", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"LowerBound", "[", 
        RowBox[{"0.5", ",", "0.25", ",", "Energy", ",", "Energy", ",", "#"}], 
        "]"}], "&"}], ",", "xList\[Kappa]"}], "]"}]}], ";"}],
  FontSize->16], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{"UB4\[Kappa]", "=", 
     RowBox[{"Import", "[", 
      RowBox[{"\"\<zKap-MV_300.txt\>\"", ",", "\"\<List\>\""}], "]"}]}], 
    ";"}], "\[IndentingNewLine]"}],
  FontSize->16], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"data", " ", "=", 
    RowBox[{"Transpose", "[", 
     RowBox[{"{", 
      RowBox[{"xList\[Kappa]", ",", "UB4\[Kappa]"}], "}"}], "]"}]}], ";"}],
  FontSize->16], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{"min", "=", 
     RowBox[{"Interpolation", "[", "list1\[Kappa]", "]"}]}], ";"}], 
   "\[IndentingNewLine]"}],
  FontSize->16], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"Off", "[", 
    RowBox[{"InterpolatingFunction", "::", "dmval"}], "]"}], ";"}],
  FontSize->16], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"pdata", "=", 
    RowBox[{"Map", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"#", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "->", 
        RowBox[{"#", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], "&"}], ",", "data"}], "]"}]}], 
   ";"}],
  FontSize->16], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{"p", "=", 
     RowBox[{"Predict", "[", 
      RowBox[{"pdata", ",", 
       RowBox[{"Method", "->", "\"\<GaussianProcess\>\""}], ",", 
       RowBox[{"PerformanceGoal", "->", "\"\<Quality\>\""}]}], "]"}]}], ";"}],
    "\n"}],
  FontSize->16], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"KappaPlot", " ", "=", " ", 
    RowBox[{"Plot", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"p", "[", "x", "]"}], ",", 
        RowBox[{"min", "[", "x", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "0.", ",", "8."}], "}"}], ",", 
      RowBox[{"PlotStyle", "->", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"ColorData", "[", 
          RowBox[{"97", ",", "2"}], "]"}], ",", 
         RowBox[{"ColorData", "[", 
          RowBox[{"97", ",", "1"}], "]"}]}], "}"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Frame", "->", "True"}], ",", "\[IndentingNewLine]", 
      RowBox[{"PlotLabel", "->", 
       RowBox[{"Style", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Row", "[", 
          RowBox[{"{", 
           RowBox[{"\"\<Bounds on the squashed entanglement of \>\"", ",", 
            RowBox[{"MaTeX", "[", 
             RowBox[{"\"\<\\mathcal{N}^{(0.5,0.25,\\kappa)}\>\"", ",", 
              RowBox[{"FontSize", "->", "22"}]}], "]"}]}], "}"}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"FontSize", "->", "18"}], ",", "\[IndentingNewLine]", 
         RowBox[{"FontFamily", "->", "\"\<Helvetica\>\""}], ",", 
         RowBox[{"(*", 
          RowBox[{"Times", ",", "Arial", ",", "Helvetica", ",", "Courier"}], 
          "*)"}], "\[IndentingNewLine]", "Black"}], "\[IndentingNewLine]", 
        "]"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"FrameLabel", "->", 
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"MaTeX", "[", 
          RowBox[{"\"\<\\kappa\>\"", ",", 
           RowBox[{"FontSize", "->", "20"}]}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"MaTeX", "[", 
          RowBox[{"\"\<E_{sq}\>\"", ",", 
           RowBox[{"FontSize", "->", "20"}]}], "]"}]}], "\[IndentingNewLine]",
         "}"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"PlotRange", "->", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.1"}], ",", "8.1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1.4", ",", "3.1"}], "}"}]}], "}"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"ImageSize", "->", 
       RowBox[{"{", 
        RowBox[{"600", ",", "400"}], "}"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"GridLines", "->", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Range", "[", 
          RowBox[{"1", ",", "7", ",", "1"}], "]"}], ",", 
         RowBox[{"Range", "[", 
          RowBox[{"1.5", ",", "3", ",", "0.25"}], "]"}]}], "}"}]}], ",", 
      RowBox[{"(*", 
       RowBox[{"GridLines", "->", "Automatic"}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"GridLinesStyle", "->", 
       RowBox[{"Directive", "[", 
        RowBox[{"Gray", ",", "Dashed", ",", "Thin"}], "]"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"LabelStyle", "\[Rule]", 
       RowBox[{"Directive", "[", 
        RowBox[{"Black", ",", "16", ",", 
         RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}]}], "]"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"PlotLegends", "->", 
       RowBox[{"Placed", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"LineLegend", "[", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"\"\<Upper bound\>\"", ",", "\"\<Lower bound\>\""}], 
            "}"}], ",", "\[IndentingNewLine]", 
           RowBox[{"LabelStyle", "->", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"FontSize", "->", "14"}], ",", 
              RowBox[{"LegendMarkerSize", "->", "12"}]}], "}"}]}]}], 
          "\[IndentingNewLine]", "]"}], ",", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{"0.12", ",", "0.865"}], "}"}]}], " ", "\[IndentingNewLine]",
         "]"}]}]}], "\[IndentingNewLine]", "]"}]}], ";"}],
  FontSize->16], "\[IndentingNewLine]", 
 StyleBox["KappaPlot",
  FontSize->16], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"Export", "[", 
    RowBox[{
    "\"\<KappaPlot.png\>\"", ",", "KappaPlot", ",", "\"\<PNG\>\"", ",", 
     RowBox[{"ImageResolution", "->", "300"}]}], "]"}], ";"}],
  FontSize->16]}], "Input",
 CellChangeTimes->{{3.920443831655312*^9, 3.920443841072262*^9}, {
   3.920443909634522*^9, 3.920443966580167*^9}, 3.920443999684424*^9, {
   3.920444041724328*^9, 3.9204440427716293`*^9}, {3.9204440828821583`*^9, 
   3.920444146483515*^9}, {3.9204442112737207`*^9, 3.920444221001898*^9}, {
   3.9204442612044477`*^9, 3.920444319262824*^9}, {3.920444358062055*^9, 
   3.9204444441943207`*^9}, {3.920444545116168*^9, 3.920444573762232*^9}, {
   3.920444679575836*^9, 3.9204446797778053`*^9}, {3.9204447352767773`*^9, 
   3.9204447470977917`*^9}, {3.920444791871863*^9, 3.9204447942582197`*^9}, {
   3.920444875659192*^9, 3.920444924926038*^9}, {3.920445055461607*^9, 
   3.920445179787902*^9}, {3.920445239022512*^9, 3.920445276465886*^9}, {
   3.9204454387039127`*^9, 3.920445520864102*^9}, {3.920445609712817*^9, 
   3.920445620950138*^9}, 3.948773351130774*^9, {3.948773786328529*^9, 
   3.94877380736339*^9}, {3.9487739136729727`*^9, 3.9487739220521927`*^9}, {
   3.9487742246874247`*^9, 3.9487742265108147`*^9}, {3.948774935426648*^9, 
   3.948774954121997*^9}, {3.948775476683969*^9, 3.948775508776932*^9}, {
   3.94877554426891*^9, 3.948775544491091*^9}, {3.9487756109415207`*^9, 
   3.948775612518808*^9}, {3.948775644111535*^9, 3.9487756903821487`*^9}, {
   3.948847338512479*^9, 3.948847372748825*^9}, {3.9488475814258738`*^9, 
   3.948847595195079*^9}, {3.948847629273736*^9, 3.948847629844838*^9}, {
   3.9488476788406763`*^9, 3.948847755155836*^9}, {3.948847812512993*^9, 
   3.9488478893272247`*^9}, {3.948847957051947*^9, 3.948848069764536*^9}, {
   3.9488481176348543`*^9, 3.9488482545941563`*^9}, {3.948848340387281*^9, 
   3.9488483904418983`*^9}, {3.948848472601276*^9, 3.9488485469724627`*^9}, {
   3.9488486109925833`*^9, 3.948848617922298*^9}, 3.948848691735017*^9, {
   3.948848738652513*^9, 3.9488487411130857`*^9}, {3.948848852257181*^9, 
   3.948848882012869*^9}, {3.948848950296591*^9, 3.948848962641135*^9}, {
   3.9488490350020247`*^9, 3.94884905487407*^9}, {3.948849154406674*^9, 
   3.9488491575877*^9}, {3.948849189667556*^9, 3.948849233883932*^9}, {
   3.948849401287162*^9, 3.948849446294545*^9}, {3.948849502896703*^9, 
   3.948849530389269*^9}, 3.948849564319591*^9, {3.948849595409691*^9, 
   3.948849613370741*^9}, {3.948849652905531*^9, 3.948849665712031*^9}, {
   3.9488497388111887`*^9, 3.9488498154761553`*^9}, {3.948849854122052*^9, 
   3.9488498551219807`*^9}, {3.948849936280093*^9, 3.948849936932323*^9}, {
   3.948850041494644*^9, 3.948850047437952*^9}, {3.948850111393503*^9, 
   3.948850240376593*^9}, {3.9488502827407913`*^9, 3.948850321014492*^9}, {
   3.948850368173954*^9, 3.948850390237808*^9}, 3.9488504270861998`*^9, {
   3.948850459143125*^9, 3.9488505653481627`*^9}, {3.948850609843554*^9, 
   3.948850612046763*^9}, {3.948850645711515*^9, 3.948850653872305*^9}, {
   3.948850697325049*^9, 3.948850776490529*^9}, 3.948850855805317*^9, {
   3.948851098525999*^9, 3.9488511046313*^9}, {3.948857796870854*^9, 
   3.948857812197288*^9}, {3.948857861132886*^9, 3.948857871212339*^9}, {
   3.948859016488634*^9, 3.94885902216129*^9}, {3.9488602059539623`*^9, 
   3.94886020654812*^9}, 3.94886105527055*^9, {3.951462178258664*^9, 
   3.951462185236287*^9}, {3.951462292122698*^9, 3.951462307835779*^9}, {
   3.951462338014505*^9, 3.9514623411169653`*^9}, {3.951462469175084*^9, 
   3.9514624810146847`*^9}},
 CellLabel->
  "In[143]:=",ExpressionUUID->"0d8d07da-d4c0-4c77-a2fc-48fcd7c2a230"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{{}, {}, 
      TagBox[
       {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], 
        Opacity[1.], LineBox[CompressedData["
1:eJwVx3k41HkAx/G5fzZHQ1Lj+j2SDnJkHRXr+yk9qXQsKUeKRFtKESW2Y7VG
OsRaFUXuazGTjJ4WHY61FYUQtaKkInIfO8Ss/eP9vJ+XjtcxRx8Wg8HYOtv/
3+zT3fC4R2gTfsppKr9CSji26v4dAm/S9pUf3P+XlHyfHJ9YJAgiWTXj08ZP
pcT+ecvdJEE4UbDRMCiqkxJn74kHsYI4IkxuHfmzTUreGl+wjRJkEKVzW548
GZeSlPnbIy4JJOQ837D+s/4kCZMrWnpRUEXehC5NUPp9kri4pooHh5qIvoFf
n3/gFJGXhbnbaXeQzOerCi6u/Ub0HPq7Ky93EXXThP4a3jQJfrGaxI/2EPvd
On1jzdNkgUS5nckcIGKNIHZ79Ay512lbW2c9TNyKfkv1/1FGKnyTNFz7Romp
5fsUisXA2JIf5hb4TZDa6CPjlxwYYEnz+Bp6k0RS+LOrZToDFjLPeztE34ja
yOd9B3oZqA03e1GtLyMNyYouaUZM0DG90tx+Bj5YWB1nBzHRO9HR3mzCgoLb
qEdtIRMZX0qfKV1lI8rG9AR3mAklreyBri4O1jXpOpcbsXDlUPGBlMU8qIzN
nLjvw8I48roOnqPwwSy/szOZhSDTKolapRxqI0OyNZpZ6BBVXW7QmYOQV97H
2hXZmPJturU8VB66slq5f9azYbCWmjlQqgAN//quuGA27NJ0fipcoIS+4Rzx
VAEbwVoei967z4VrL2Of8Ts2VvTtlG/Zykf58EBPNZ+DeXMH5aom+aBKWwNE
6zngPLol1k1UhuQVc6d1EAeHzUpff2evgpMu57TzszjI2+SV8nBcBY0TLnWD
rzgY61Xnf7o+DyP6G8Mfs7go3mHHjluvisjtgZUdJlyc2yhMlnxSRenRq9Xx
blzovN3cmi6cj+JsxeF157lYYxkeJzBVg22X2cd/87hw166TMhvVYF5jf6Kk
gYuxZ1Gd/mELYG0RahYh5SKeszfIcfFCnHUX+1Vq8TCvvTiNVbUQp3cMNMaC
B+6ZMKfVAQJ0t9g53fHhgZG7V9ypog5/m/zGtgs8HL8pjlKpUIf9u8Nnf83n
4YFBpJzyUQ3sd7j3YmU9D8qbj684r6SJgLVHYqyHeGgzrG8MKdNETUdJbpUq
hTu3yeKuvVpoODSYEWtOYY/YQllrRgseoUvUyE4KvwhTw9r+0EYFO3yo5SSF
gm6tW0pbaLx/+VFkfo1CZJLQs30bDedHotySWXs7ftUTOdB4Izl8mVynoFlW
dmerM43i3u3sTTcoXIreXX3Fi8bN+NRytwQKBy0ShuaE0LB0WuMRkkRhUbjq
RiqLRqddi0NaJoWZVacVW3Jo7I4dGNbNovD664eXWXk09hs7BmfOOsa5aM+G
Qhrzk84sz8mmINN3DBSW0fDX0TLJz6XQ1hB9m91Iw/5aU56ogML9iIn9jc00
lio4BBqJKMRZeSxPb6XhRRtrimZtn2kkWddOg78hTrlATKHk1POnYT00/KyS
LuQWUrhuaB7t0EeDcbV817K7FAI6E510BmhcydnGy571si1HOh6P0vg2osfL
KKLAYTZlxEzQaDq4ctciCYV3xVa+npM0Vhgui0iZdZlvurHJNI2Hf3+5pl1M
4QYtPyaT0fCUuAoTZ/0fLWgmcA==
         "]]},
       Annotation[#, "Charting`Private`Tag$444682#1"]& ], 
      TagBox[
       {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
        Opacity[1.], LineBox[CompressedData["
1:eJwV0WlQk1cUBmC2CmVNEIEEwi2WuABWBy2L2H7HpYKshaBoG5EiKuKCKFWg
OhgkKJtEiUhlMUCESpRAk6A1cWEpMzIgIlqwA4nQjAWRRYthiEt6748zZ54/
75x5j3tCSvQeEyMjo3A8ZIfsGet7MM7/tiTiD/79+HnKbCPziIaRSJVL12QR
r75aViFjpFG1tKZ04tCegd8rGTlUy5O6A8SxiXN3LzKE1Ittwiji4ZVnNxYx
xFTkrhQWsWhRZG4+Q04Jj7AV97B5FrKleYwOSiG8oL2LvX1HtXTmzVPq5yWc
L1TYVgYeN8hNQ/lNWWfewWZHTY21F2ipkSC7odvYJx4FUGWz49RP03rmLWwn
OV1tbDxNzXWpTyiwW0Y3dveue0sF6CTNMuy25EqXHa9nKT9563/N2O+WfGN3
89AcFSbu5TRhm8xLaC5sPRX3slPQiO1riG/hNH6gzuxombiB3Z2z5lGnp4GK
2zkVIcFGgon561NGkK2wK76OPTGnUT9bZQLKdcsn67HFr5RdtudNwY3pvawO
25ZVP63VmsHCvBMHxNiF+xV7RR4LwIqt7K7B1oFEm5RlDhcZY5bV2Gk+HXLH
dgtwXWuz7yq2prGjoM/dErwVLqJK7PfJT8uXZ1oBu/XoSDm213rzT3uV1jCu
a4Ur2EE17vuanWxBmKc/WUb6Yu1aPMK1g7ebvAZKsb1fb7UaCKeBS7E44BL2
QrsZiw49DUT+5hkl5P/3y6VfVtDhmkXCXxewD6xRPv881B56A+poAmzJlgTR
PZ09JOl9OOdJnxNM2svShRCouSUrxFZwgkyFmxxAtXTJm3zsrGD+VflLBygo
KQzLw3YfDhms5S8CbmFg01nstX45QoaPI7S/6p/hY3PdeueN+x3h/v7EyByS
31U0eoTnBO8j1fnZ2GVmcWnRHs7gvPV77Wlyv1pRY9LhDA1ay81Z2J+d4sUE
pDKgYbgx5xS20fU46ag9E7izISO/YB+9Ii2yb2NC3/HHzEzsu17nLOiHXeBh
bhU3HZsectQ729YVmLJE1XHsoRWP+zNUrqCIcphPw26qojy0cSwQW6o4x7B3
Sn3prE8sCI640ZKKfZpfzRtqcIMfTHJ1Kdg3x1jltmEIMnpiYw5jn6vkx6sj
ENAKrMOJE6Mn2Y1RCOqDW78jdlWpmsJjEQy2e/oR5xf/2FmYgGD9nY8M4iTf
X99YZiBYXV+rOYS9OMch2LwOQSlvOpn4k/9Jm4HfEGygxLuJn0/+86ROgmDq
w3YusSBWtnNzM4It6W3hxAbP6GN8FYIFKZdWEQ/1FVeZ9iMQcQN1B7Fv587t
7n+GYBtzZopYGLhree0gAptB8b/Eode+km9QIzjJsX1OfCe95yFvHMHukBEl
cemKr4ujXiNwsyiVE6eOVsS4TyP4+8+Qm8TLwg5qHswi4KyXVxGbGT8VC+YQ
0A1Jl4lfKAKT4/UIHqtYAmJVcu3KVR8RFGc+OUd8GVm9MxgQRPqf5RH/D7y7
VBs=
         "]]},
       Annotation[#, "Charting`Private`Tag$444682#2"]& ]}, {}}, InsetBox[
     TemplateBox[{"\"Upper bound\"", "\"Lower bound\""},
      "LineLegend",
      DisplayFunction->(FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.880722, 0.611041, 0.142051]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.880722, 0.611041, 0.142051]], {}}}, 
                    AspectRatio -> Full, ImageSize -> {20, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.023999999999999994`] -> 
                    Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.368417, 0.506779, 0.709798]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.368417, 0.506779, 0.709798]], {}}}, 
                    AspectRatio -> Full, ImageSize -> {20, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.023999999999999994`] -> 
                    Baseline)], #2}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontSize -> 14, LegendMarkerSize -> 12, FontFamily -> "Arial"}, 
         Background -> Automatic, StripOnInput -> False], TraditionalForm]& ),
      
      Editable->True,
      InterpretationFunction:>(RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.880722, 0.611041, 0.142051]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   
                   TemplateBox[<|
                    "color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"FontSize", "\[Rule]", "14"}], ",", 
                 RowBox[{"LegendMarkerSize", "\[Rule]", "12"}]}], "}"}]}], 
           ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
     Scaled[{0.12, 0.865}], ImageScaled[{0.5, 0.5}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{None, None},
   AxesOrigin->{0, 1.400000000000003},
   DisplayFunction->Identity,
   Frame->{{True, True}, {True, True}},
   FrameLabel->{{
      FormBox[
       TagBox[
        GraphicsBox[{
          Thickness[0.03342245989304813], 
          StyleBox[{
            FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIdIIaxWZDYzATYDFA+AxnqSdVLTzfQ022U2EWJ34kR
BwAG2ALT
             "], CompressedData["
1:eJx1lXtM01cUx3+sdYZkghEpmOLsrw/b348+/GHrmI9w0DAJOjFgpNEqOKXA
FidmGB8ZISJK4iOiYRaFMVGTjkRkMz6QODen+KqgRkFDjBjsJp0Q8UVMRBj3
3vb8osaT3D8+7fndc+733HMu/82ajFwFx3FhI2v1yPpkZOW6R+ySBa4TM4sQ
4mFi2SI8/jZ+wPOzBRZ2qn9csVcEvzPm9K0cmVctu/+VIlHmwb4nf32ps0DN
Id2ZwXIRbGJ91E2lBbIXZRgPFogQW7tc8PWbcf8QeyoiN02bJ0L+mv6tVyuD
/5cIUFm+dcntmSJwxPp1kPpn8cTEchOsv3AqZf8uHnQd3ZmcWYt8dJw5Iu9c
LPKivtvPqupikFOPtni5DTHv+g+pIHLZwq4EDw/HCH+ugq6U7OQDdTyYnusD
B8JVkEd0OSUz9R+tRW4g3y3Qgn0qMRXLa6cWeret3pGwNOj/WAtzSfx7arhy
YXZDwQMLzKnYMs7dySNH70z7T/lSjxxH9JligMGBdQ9rJJkfkjpwZuQb7Yt7
bdXxyHHenlRrUjzkEN0DelCGb5+0MkKEtCujZ1W366FsTHpj5T8CVBHdfXqm
81mZafxamTcrW3ZLWQJcI78P6eE0lHZfThTgJok7w4BM/Twyd5M8DxqwnjSf
qwbMp9Hg31I7xgRUtsMS8lJN8rOVZyWYQu6P3wivznRuf9susXvllbn3h5PR
b+bJHPvTnfD82Uam13kJ9hObYIQTX7z+e9UmCX4j+389OXh+G/MvNTAeZYOn
hxo1ra95ZNoP7jhkul+9hsXLtUPUxr1FrUqe9UGsIxiPZzoYHay+zVrkkjfT
C9vyTcgsfwsyzTPNChWZRXpPiR2Z9udgArLvPaZxCxLAMfOPjH28Fc/P8rLC
rI3OXx0NEjRQfa1A2iiv7OP8u/X7w2EuidUtKRh/vsTmQbHMtL8vyky/77OC
mtzDHInlE2bDepaQc961AZV1mgP5JdEzxQE9RI8nNji/zZt1rfTjTMK0Njug
pblp16cVMp8k9+6eFZn2Z0CF3JQ53TmcF41M+7N6/AfsX1HXYc+WOVQfup8Q
jTye1L9MhUznxlr1B3yk61xEjUJmkmaVz45M7+FxO7gMzrg2lxpoe9famf6T
1Hjf6Bxyj4WxZJ5k6SCpKLnY54pk/fOCZ3X4LBLnW0/xo+9u9CqQ6ff/csj+
BYGct78MJb3P1K9D8y67NXCk0/tImsNBiHc7d6SHFSqQFaSv20zItM+PCch0
LjQJUD8Q2HC9UMPONyyw/KN4fG9C84f1uwXnU+h9Sr+1xzWkkN+r0Pv1P1MC
/yA=
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1,
              3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
             1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJbIGYCYoemR8dnnDZxWCukw5ceJ+sA45sYg4AcnB/y
9vLHGQflHbjcVEuZokwchCsnlZw9ouAgMy9O8zSDicN/EMhXdJgxgb/KbLWx
A1j7ZEWH6SD+ayOHB67xjrMeQvndRg5nQIBHyWH5Cw+9/x8NIXwfNH6PMpx/
4WrYG31pFQjf0Mhhk17eYkYZNYcDtbIW6S3GcP5MEJA0gfPB7l9t4rDF/Meh
lFWqDk8SF14zOW/ikBASpL5gpYrDobbl4aeMEHywem0Thzuasmv+T1bGyQeH
1z8liHn5UPnLUH4/gt/j9YrF5CCCb6C1UviCiqlDp43nrjQlZTh/g+qT5nm+
KnB+SuwdN+YKVYcXWdrfps+FuV/N4fOGgOxZ7cZwvvcJdtvZWw3h/NrfVgXn
LKDhd0YZzv+waL3C2RVKcL7ytUfBDD0KDgVrum9nOBg5OE9oFkqTUoCE70Ro
/LyRdyjeKvr79DkjePyXgPh6xhD5HHkH/4sTY/45G0PTj7yDxNQrnBlFxg4p
aUCgJu9wEBS+QtD04ygH53/Z93Fr+jRpOD9CNULm3B1JiPnrjB3etOV2G0WL
QtwjaATnN7Ic7Tc8bgjnbwTF8x4DB5B1aW2iDvqg8CsxcGhVYFc9M0UCkg6Z
DR3kdy3Yl+onAQknL0OH7cFWEf/ZpeB8cPq1l4bza+7/uGWcLeNQDwovCZh6
WYe/30ofzLloAOeDzW9G8MHukTGA+E9MBs6HuEcSzoekdzGIeR8NIOFnJ+Jw
8rDT2kw+IzgfJb3B+MD8OAOUziulHNDzLwCscqsb
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 
              3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
              0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
              3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1,
               3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
              0, 1, 0}}}, {CompressedData["
1:eJxTTMoPSmViYGAwBmIQ/SRx4TUTfmsHmY1i85kU2Bxg/BjVCJlzNuwOB9qW
h5/6ZAXn21RGrDDdi+B/33mr668ogj9lAn+VGbeVQ7N4LWsmGwecz+3I5zXj
JYJ/nfe2WGoZp0PJVtHfp/msHPyfeF4ynczpMGMmEEhaObSA9XM78Pivn5LK
YePw6+3rA5bJanC+x/5aWYt2NYct5j8OpfyydvgJkl8MlX+B4G/Qy1vMeAbB
7/F6xWLiCOOrOjzP0v42/a+VQ0JIkPqClSpw/4HNfaUKcZ8flL9KDeLfrZZw
/pL7+/jmKFvA+WDzC80cqu//uGU8WwnOnwPy108ZON9jzdHlDBXiDhOCS1Sm
25s7rBXS4Uu3E3FY/sJD77+hBZx/8rDT2sx3CP50UPh1W0L1i0Hcc9XSgQEE
DohDwu+mpcMD13jHWRvFHcSnXuHMCLJ0MDEGgs18UPMtHXoiuv0ZN3A5LAPx
BS0dQNpmRrI7nAGBOxZwvvcJdtvZphbw+AW7hw/BV33SPO/sK3MMPiQ9scL5
EPNYHP6DgbnDklvLHxsyszjU/bYqOCdhAeergdR7ofG7YPaxQNy3B8FPib3j
xqxhBefbg+IvFsEHh8dMK7h54PR9HsEHJaP0J2jywPSPzoflDwDBi1Y0
              "], CompressedData["
1:eJxTTMoPSmViYGAQB2IwPfUKZ4aQlUPN/R+3jLOlHSTmxWmeZrBymDETCCql
4PwY1QiZczFSDiVbRX+fPmfpIL9rwb5UP0mHgjXdtzMaLB0YQOCAuIPfxYkx
/x5bOLxpy+02ihZ1iFZw/Jhsg+BvMf9xKGWVOZxf99uq4FyEuYPGJ5WXszLF
4fwHrvGOszZKwfkhby9/nHFQ1qGR5Wi/4XFzh7VCOnzp/xQd1J40zzvLZeEA
cu5MTWWHxff38c1ptnDYpJe3mFFG1WH6BP4qM21LKF/N4fvOW11/tyL4YP8t
sILznyQuvGZy3srhjqbsmv+XleH8alD4zMbk76+VtUg/YuUgEBtw38hcGWLe
ASu4e9DDFwDLgJ52
              "]}]}, {
            Thickness[0.03342245989304813]}, StripOnInput -> False]}, {
         ImageSize -> {29.921494396014943`, 25.902864259028643`}, 
          BaselinePosition -> Scaled[0.31538730769230766`], 
          ImageSize -> {30., 26.}, 
          PlotRange -> {{0., 29.919999999999998`}, {0., 25.9}}, AspectRatio -> 
          Automatic}], HoldForm], TraditionalForm], None}, {
      FormBox[
       TagBox[
        GraphicsBox[{
          Thickness[0.07564296520423601], 
          StyleBox[{
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1,
              3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {
             1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
              3}, {1, 3, 3}}}, CompressedData["
1:eJxdlAtIFEEYx/dUMit7nG87vd273dXT825DexCKX0aZUVmn5VH2MDsfESmU
pWT4qiQtepmpSQ8LQtDekYpaYZKZdmdvVEpMKivLxEQou5ydc476YBh+7M7M
//u+/wyzNUVnsKUoSjI+dOPDZny4n37hkBTmA8kpgwcfO/MwweUVytrf4TyU
ovDwAdm5TaonqTzc1Oy8JOnmCffq3e52ZFs5gJEP79jDk/XXub68cyt5EPwq
nUyXOdgSrfO58JiDNhT1Ssz9LChf9UZRbTQEoniv+Jdt/+NTDJhRRDKEu1Ve
VeZbCsINKZkDpWlKvK6egeUt9iFn17LglHFyd3sfAzYOBfL4byx8r7hGt48y
4HJk+We7aA7Cq5qvUO4KrLvdyp+2+4+cCeEJG1+u+6rtUoER5aH2hGy75mNz
5vvhvL46wwrxPAsfccPzNH+I5fSyp5melvqooQTVN0MGH9H+XgEQ4+CaH3ie
BjukT6PFnMXg+pq00LNk86IyiRK0qJ5BAgwi/W8UkJgwHq4C/t84oU9LWMyv
yMpzgxt0xTkavL5Gic9bpYHWprDqZG+W8KqOE7F/4jnCJrTvbB7XP0tLOLWq
sCuJFgj3xV18FRQqgAHpmsTjvjQJ2F8VLGFxn1AF4aP6wkiJSU72F/NdI4Pw
e/u9Fthr4BBtz7XddoMe5DtKDTVRC/XmRBfMtD/uLyuFovyD65+X+4HvENtf
pnKBHNSfvQLhGZHXigwtAkQPPP9RwjjDcG1nwdhPweJ3J8JR6HuclPCDwsbc
oEsz4bV0aJHxg0W/eQZEojotFuC1Y5erYZ4EFh/Pkya0MrAB9bueIn6dYNGX
wVYW+2KmCVeO9Ke3pVo40wYzRYPshut5mx47wvdFPQ6ERT+VTsG+nszg7/FT
oVqqnp74loHhxh93EotnWfygAnndhUbD1dm4PjEqvN5DDmMjaT3ls3wJe135
tEwj5wlv29i91PYNR1icaznQI73d3vheR3CQ/m60M7DQG/s9nyVcA7m9j9yt
vA/NXUrCov50Bg4HR9QlPKNJfmJ/HyoIH3BEjWQJt9TVHJ202nJvfRl87kcO
KBSC5R438OT9mXjvPu+64/LrCwf/v4d/ATTDMns=
             "]]}, {
            Thickness[0.07564296520423601]}, StripOnInput -> False]}, {
         ImageSize -> {13.223452054794521`, 25.902864259028643`}, 
          BaselinePosition -> Scaled[0.31538730769230766`], 
          ImageSize -> {14., 26.}, 
          PlotRange -> {{0., 13.219999999999999`}, {0., 25.9}}, AspectRatio -> 
          Automatic}], HoldForm], TraditionalForm], None}},
   FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
   GridLines->{{1, 2, 3, 4, 5, 6, 7}, {1.5, 1.75, 2., 2.25, 2.5, 2.75, 3.}},
   GridLinesStyle->Directive[
     GrayLevel[0.5], 
     Dashing[{Small, Small}], 
     Thickness[Tiny]],
   ImagePadding->All,
   ImageSize->{600, 400},
   LabelStyle->Directive[
     GrayLevel[0], 16, FontFamily -> "Times"],
   Method->{
    "DefaultBoundaryStyle" -> Automatic, 
     "DefaultGraphicsInteraction" -> {
      "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
       "Effects" -> {
        "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
         "Droplines" -> {
          "freeformCursorMode" -> True, 
           "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
     "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& )}},
   PlotLabel->FormBox[
     StyleBox[
      TemplateBox[{"\"Bounds on the squashed entanglement of \"", 
        GraphicsBox[{
          Thickness[0.01051635292880429], 
          StyleBox[{
            FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIZIIaxWZDYzFjYDFA+A4VqBopNidtI1QsA/BsCgw==

             "], CompressedData["
1:eJxVVGdMU1EULkMQQYgDHBRobQstFGhfxyuK9kMT3MqIUoNbQHETIA5wGxcO
NKKgBCMa8QdEYyQiUXDEiaBGBUEUQ4wLR6RCMAWx993HI57k5uZ7991zvnO+
c6506bq4ZCeRSORgXzPty9G+DsdnyE8uMmKH870j2g0R6MPLU+xWH4HzLVWe
hZP6cS45/2kQsOLDrqLaJkbAOs4YKL8PrtJMNeHR3YllqXVa3N5TkvA4jsXl
sLXnHNRaiIsWqmqeGVCOna0PKsLxxjd7CfNKgzLOYRgKi2XXuz+Forsz831h
mhr+JZ+nhJnl2E54ssHoId+PBuEK8despH7FIdhmG7u+Tqnk/auRtKA52qki
EDWExwQNvReroLw8Gfz53nYrQibn89JBVt8aL1KPgUe0ItNxEItmlV9pr1VK
80llkeDms1d3RApCO9/dJOBESdSvZWITfhZfktRulGLeiGvPRRNMyImcWpmy
VIr0cm9bzSwet0sEPGzTsYxafT8+ZMmZ7RDjjyZSjw4WvcRa/JBBzt+xSCJ1
viDG+tKcNytyWfp/rhiBpGwHWDwhNkMMC4n/wwg9kWOYL89Hj7Y9a3IY20h4
zb50PHmfFptbupp07t4YkffSbcVONUTE4IX9hGexDPMVFnFdpPv/+IargNNK
Mi7/9XIWMNcHH23mzytDOk/6ybE6b3GaydphHs3pIad8dL/NW4hOAxV4Ybvf
UNRoNXsfnPbVebgCq8j/6e0Czi+w26g2AScT/ykNZm53kQl4cum9EtFrqYCz
SF6JEj5+t/kbyXtcABIJ/2xH9OFCzr+HgCn/IeDi6eW0n61DUUEE36jA9fix
lt69PmAjb8aduK1CULv8yymVL9W/W4PfVb/KlxvF1E80gx6iX7U/1SWbn5u5
Erwe2h711EdP9T0TQPWt0sNrQUwLkyCl/bqVwbNXc7+FJ8rB1Uuppv07JAhX
2a47ScEKfFhytl6/Lpj6qZbw/RIiYG5+YkP5OFJ+DwVJu6BxDHYPtjfCgHA8
qKw45KJRoYHwitbgKYmbFU75Bmrxiej5luHvaTHjoev403MMmE72Di3lU2ng
557B+E2Wi4a3RkSROclihHkKIn06TQdP0n8PWcx6fnT+X6uevjMvWD4fg4Bp
nYzUbyMrvE/c/Ib1v1d979c/yjgeYQ==
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4vw13bczHlg51LMc7TcM13GA8WvR+E8SF14z
yddx0NdaKXzhipVDahoQtOk4SMyL0zytYOWgoyj/JeebrkN/cInKdHsLh/8g
8N4Azj9QK2uRvsUUzld/y7vPoBJo72+rgnMSVg48bqqlTFk2Djz+66ek3rBy
eJql/W26ri2c/wTKh7lnxkwgsETwb0jXJBq5IvgyIHcF2MLdWwuyJwLKP4Lg
c4DsnYXgPwfZ42vp0ADyv7kNhN9rAXFnB9Sdp8wdrgt9cjx/zcLBxBgIJps7
MICAgTmcD3b3DlM4v2Sr6O/T80wg9Dpzhz/fSh/MOWjkMBMMoOafMHC4DfJH
qKWD78WJMf+S9Ry+77zV9Xcq1H0aOqjuB/Jh4QPjw/yfEnvHjdkCwYfFLwBl
G9UB
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {
             1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKC0+9QpnBpOjw8nDTmszz5k5wPhnQGCPuQOP//op
qQyODn4XJ8b8C7Z00J+w4IfhOgeIfI+VQ4T49osMaQ4OJVtFf5+eZ+2gq7VS
+MITe4f8Nd23MxhsHGbMBAJJBP95lva36bF2cP7TxIXXTPJtHbaY/ziUssoa
Qt+ycZCZF6d5eoKVQzjIfDsbh+kT+KvMsi0dToDcqWfjMCG4RGX6f3M4H+Z+
GP8JyNz3pg5LX3jo/Te0cVB90jzv7CwTB/umR8dnrLZx+Put9MGcQmOHJff3
8c0JtnU4DdJ3z9BBAmRvg51DcuwdN+YVhnD3w/hPQe4/i+B/3hCQPSvfwWE5
yJ6Phg7HNa0mnd7v4PB1562uv6nGDm949xnM/OUAsafYBB6+YP9tMHVAD/+b
0jWJRq0ODhpvgRp/Ivhg9/8yhfNXgOw7aOIg7/gx+UyuAyR8bhs7TPnGFj/D
xcFBGmS+gZGDBMj8RfYO6WlA8AzhHxgfHE7ydnA+OPy7bCHxtNcIHj43hD45
nn9m7FD726rgnIatwwtwOJjA+adA7pczg/Nh7ofxQcanqVnA+WD3KVhC4iPa
1qEfFJ/8Vg5fQOG21NZhg17eYsYYa3h8gMP3oDXc/TA+h5tqKdMuBB/mf3C6
jbB2uJgfz34u08HhAyiexK0cjEGgGSpvYQkPT3A8GFlghD8A+IRivw==
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
             37.512499999999996`, 18.6328}, {37.512499999999996`, 
             19.076599999999996`}, {37.14529999999999, 19.382800000000003`}, {
             36.77809999999999, 19.382800000000003`}, {36.3359, 
             19.382800000000003`}, {36.02969999999999, 19.015600000000003`}, {
             36.02969999999999, 18.6484}, {36.02969999999999, 
             18.206299999999995`}, {36.396899999999995`, 
             17.900000000000002`}, {36.762499999999996`, 
             17.900000000000002`}, {37.20629999999999, 17.900000000000002`}, {
             37.512499999999996`, 18.2672}, {37.512499999999996`, 18.6328}}}], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1,
              3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
             1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIPIGYC4l8xuUf/LXJzOAMCf0wcYPxlLzz0/l80c5CY
eoUzg8vNIVJ8+0UGOwuHKd/Y4mf4uML5db+tCs69cIHzweZMcXFYcn8f35zP
5g4PgJRxkIvDDaFPjufTEPx6lqP9htetHBQcPyafSXVx+LAhIHvWcSuHCJA5
21wc9LVWCl+YYuVgce1orgmHK5wPtmcfgn8pP579nKKbA4//+impEdYOb3j3
GcyMcnOYMRMITiL49WB3IvgxIIv/WDuUbBX9fdoPNz+kRGX6fw8Ev8frFYuJ
JTS83lhD6C+uDuKgcNpkDQmfJa4OJsZA0GztoPqked5ZJwQf5h8U/gYXhwNt
y8NPTYLyA1zg7gXrt3KB2w+2zwQ3/w8o/rRcUN2rCTXvB4K/xfzHoZRVCP5G
vbzFjDbmcP4t6ZpEo69mcP4KUHp4aAbxnw2CnwYCbgg+OL14uTiAgn/mSzMH
kLeMQlwcboLMYzWH+GcS1Pyt5vD0MyEYFNDmkPjxcoXznyQuvGbSj+DD4lvj
LVDhSgQf7F8eUzgfos8EVX6NMUT8uSskvfwwctCdsOCH4TZXh+TYO27MEUaQ
dJ/p6uB9gt12NqsRJH2KIviw9A3jg/0pCPXvTiOHdFB4vHOGpPdnxhDzvzlD
4vuxMSR9s7k4TJ/AX2V22xhiPi+CD3afOoLPAAIRLhBzvyH4YLrABM4H238T
mn+NgOmpVtYincUUbj6MD04HD5zh/BzOnwvSDzs7vMjS/jb9rAmcX7Cm+3ZG
AoIPTh88xvD4BYfXCkOHi6DwlXSF8yH+RPBh5Yn/xYkx/5iNHdDLGwBOrO5Y

             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYlfVUqZZBR4O14U+OZ6/ZugA488EgZ1GDtmc
Pxeke3s4rHjhofc/0djBxBgIfrvD+VO+scXP2IPgg4xJm+vusFEvbzHjHyM4
/+vOW11/lyL4/0HA38hB9UnzvLO73B3S04DgmaHDTemaRKO/CP48G50rs8Q8
4Py25eGnjHQ8HL6AzPtq6CDv+DH5jK2Hg8Zb3n0GkkYOl/Lj2c85ejh0e71i
MVE0cvA6wW472xU33xOND/a3p4fDFvMfh1JeGcL5sPCB8b1B+kIR9jeyHO03
DDdwOFAra5F+xt0h4BbQI5v0HEq2iv4+vc3dQaQHaEEIgp+R/6H1pAlu/lpQ
wPDqObiB4uOAu0Mq2P+6DhJTr3BmnELwl4HC/SaCD4s/fa2VwhdEDBzQ4xcA
xGHX1g==
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {
             1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKC0x9QpnhpOPw8nDTmszz5k5wPhnQGCPuQOP//op
qQ4+Dn4XJ8b8C7Z00J+w4IfhO2+IfI+VQ7j49osMy7wdSraK/j49z9pBHKTf
yNshf0337QwGG4i6M15wPlhdHoL/YUNA9qzvng5bzH8cSlll7XBDuibRaK2n
g8y8OM3TE6wcVoOUxXs6TJ/AX2WWbenwJHHhNZNwT4cJwSUq0/+bw/kw98P4
YPq9qQNYWYSng+qT5nlnZ5k4yDt+TD4z1dPh77fSB3MKjR0u5Mezn3vp6XAa
pP+eIcS/DV4OybF33JhXGMLdD+OD3a/mDed/Abl/vbfD8hceev8/Gjoc17Sa
dPq/t8PXnbe6/qYaO7zl3Wcw08rHYcn9fXxzik3g4Qv23wZTB/TwB/v/qLeD
BkjjTwQf7P5fpnD+CpB9B00cFED+WesNCZ/bxg5TvrHFz2jxdpAGmW9g5NDj
9YrFRNDbIT0NCJ4h/APjg93vj+CDzWf1cniepf1t+l4jePjcEPrkeP6ZscP+
WlmL9CueDi9A8mdN4PxTIPfLmcH5MPfD+CDj09Qs4Hyw+xQsIe5/6+nQD4oo
fiuHPzG5R/8JeTls0MtbzBhjDY8PcPgetIa7H8ZnWTzJilHWG86H+R+sL8Ia
4v6V3pB0Jm7lYGIMBIeh8haW8PCEpFsLjPAHAF+Gaf0=
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
             59.912499999999994`, 18.6328}, {59.912499999999994`, 
             19.076599999999996`}, {59.54529999999999, 19.382800000000003`}, {
             59.1781, 19.382800000000003`}, {58.73589999999999, 
             19.382800000000003`}, {58.4297, 19.015600000000003`}, {58.4297, 
             18.6484}, {58.4297, 18.206299999999995`}, {58.79689999999999, 
             17.900000000000002`}, {59.162499999999994`, 
             17.900000000000002`}, {59.606300000000005`, 
             17.900000000000002`}, {59.912499999999994`, 18.2672}, {
             59.912499999999994`, 18.6328}}}], 
            
            FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 
             1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1,
              3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {
             0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIdIGYCYnGPgD8SrwMcDLRWCl9wMXGoXbctqf4mgh+T
e/TfpvMBDk8SF14z0Td2eCwie/Lp8QCH/2BgBOEfDnCo/21VcO6FkcPq7tsZ
DPsDHDTe8u4zOGnk4KpayjSrAsGfsOCH4bMsBF8HJBDnD+dHiG+/yACU5/Ff
PyV1h6nDTBBYGuDg0PTo+IzZZg4w9/qcYLedvdQczq8D2a9hCeenpwHBNysI
vz/AIX8NyGE2DvtrZS3SNRD8GSDzK/3h/Lk2OldmffNz0Af5v8UKzgeHh4ol
nB+t4PgxucfCYc+trr+p+v4OtSD7KywcSraK/j7thuCLT73CmRGF4LMsnmTF
ONUfEn79CD7Y/5KWcD5Y3yRLh/v7+OYYJ/lD/LvVEm4+jP8HFEFWCD7MPX++
lT6Ys9HS4cuGgOxZ6v4OPG7AiFhl6TDlG1v8DB9/ePiAw3+fv4P6k+Z5Z2dZ
O3D+XJC+WSoAzq+IWGF6Nh/B/wwyb3mAwxkQ6LGC82HhD+MfAIXzFXOHrS01
FzaXBkDcvc7MARR8z2wDHGTmxWme3mAKD88CUPg7GMH5YPc9M4SYdzkAzkdP
rwCgDj65
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1,
              3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
             1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIPIGYCYnGPgD8Sq4MczoDAHxMHGH/ZCw+9/xfNHFSf
NM87GxfkECm+/SKDnYXDYxHZk0//B8L5YPocgv8fBBYHOiy5v49vzmdzB46f
C9I3NwU63BD65Hg+DcGvZznab3jdykHTatLp+p5Ahw8bArJnHbdycFctZZq1
JdBBX2ul8IUpVg5bW2oubL6L4LuC5C2C4PzmQM+5DVlBDjz+66ekRlg7TFjw
w/BZW5DDjJlAcBLBr/9tVXDuBYIfo+D4MfmPtUNwicr0/w24+Ycva6dK1iH4
IG8Zl0HD6401xL/BQQ7iU69wZmyyhoSPdpCDiTEQNFs7rOm+ncHwOxDOh/kH
hb8x0OFA2/LwU5Og/MZAuHvB+ssD4faD7SvGzQfHX34gqnvzoOb9QPC3mP84
lLIKwd+ol7eY0cYczr8lXZNo9NUMzl8BSg8PzSD+K0fwweFQg+CD00tdoAMo
+Ge+NHOIzT36b1NzoMNNkHms5g6rQf5ZDDV/qzk8/UwAB7y5Qz8ofv4h+D1e
r1hMFIPgfFh8a7zl3WewEsEH+5fHFM5/krjwmkm/Car8GmOHbpB5vtD08sPI
YcPDl1M3mQQ5JMfecWOOMHIAGTuTL8jB+wS77WxWIwdtUPp8Egjnw9I3jJ+e
BgRJUP/uNIKERwA0vT8zhpgfAo3vx8aQ9BsT6DB9An+V2W1jiPkJCD7YfbkI
Ptjc1kCIPd8QfAYQKDCB88H0TWj+BaaHA7WyFukspnDzYfwIUHh7Ifj+cmJZ
vtaBDi+ytL9NP2sC5xeAEl4Cgg9OHzzG8PgFh9cKQ0j4PkPwQd409g6C82Hl
if/FiTH/mI0d0MsbAGsx/7w=
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYhudK7OeTQx2uC70yfH8NUMHGH8mCOw0cgiQ
E8vyrQ92WPHCQ+9/orGDiTEQhCP4T0RkTz41R/AXT7Ji9NUIdtiol7eY8Y8R
nP91562uv0sR/P8g4G/ksKb7dgYDUH96GhA8M3ToWB5+yigCwX+xfT3z8xQE
Pyb36L9N+cEOX0DmfTV00LSadLq+IthB4y3vPgNJI4fmQM+5DVXBDt1er1hM
FI0cDtTKWqTXEM8H21MX7LDF/MehlFeGcD4sfGB87xPstrNDEfY3shztNww3
cKiIWGF61j7YIeCWdE3iJj2HkBKV6f9Ngh1EeoAWhCD4GfkfWk+a4OavVX3S
PI9XDxIflsEOqWD/6zqAhM/aIfhvgN6e6Ybgw+JPX2ul8AURAwf0+AUAr43U
fA==
             "]], 
            FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJZIIaxWZDYzEOAzQDlM1CohhL1xLABJMICkQ==
             "], CompressedData["
1:eJxVlH0slVEcxy/XlJXaEnlJY6OFFfc+z733ydb8tCWzK8Zzoo3My+2ixJZW
DRGtVlqpEVfNFEs1RYRe1ZKJSxEhtYoporbSm96u7nnOc+9Zv+388TnPc87v
7Xt+7gnpERqpRCKxMK4I47I0rvAVDqmh0wi+3Rw5+teeBRPrsHmxgLc1EwhW
fbRt9VvLQs7V5oTcUcr1o+9LGoYpx6a1GxqG6Pl90RcVPf0IPMcLKnqmGHAM
Dv/j2IFgPP7cIOvLkP+uIZhI9fleaiuHGHw+l/Kb1kVnmVTKQjxxCDJqC18k
A2XBfyflqtfGg3YMySdRjCeFAZYxmhbB/RxXTlvNwLGQKSs2BQHkj3WU6RlY
Pj2mdN6B4Lpq9kHSL8rqR/PWnfFkzSzcd0QBky110olPPHRjq1XA+VP+FqH1
PCwMqyvW3FBAkOduy/JeHjKb7H/rDQry31cekmJfBkn3KmHWOq5MbSv661LC
+FLXzrcbRX8lKlLvWDHeARV8MKapyxfrt5gDm5+V2sb9CGbqw7eX/1BB08Hs
3sYcBLbY/zBlwe8dykIdIlVwqCaqS16MoCgy06M0QAVblrX0SSooC/HdpVxU
OSt79xjBiEt2vLyJsvB9jvLQkpnAJw4c8Hi7W/SfLcZ7mbIEWwblkKwCX7WS
3i/0b4GYv4eY/1Ox3jFKoo9mHoaxP2slPOz30Tgd52FT38kYQ7+CnG/koWYy
eM1cIGdmQT95HLnvAg/VWC9VHLgFfk7s1lEW4i+iPNiexuZl8ZCI+1fGEb3v
4om+nTnyHhx50p90ObnPnjfr1cSCPjjKhViH7pQFPUzJiH7cxPvuyUjffClv
wN/VlLdhi+DBz/uSXa+HnOQbxcMBq/YTsj0iH+YhGvd5pwKe4XykiNRvs4Lo
bbWo7+fs/+xEWd+2/kqKgTFzGxbSDEPq6Y3gC9ZjBwPzcb9XIgjAgyCHsmPJ
gE1yBGWhfv6U57CFyUmf1cicH9EJZeH9VVO+hd//bQQuFVu99H5ykmcXAi2u
y2k54DGhe0Xnj2neCXWzpvPPNA//Ad6nT28=
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4kjx7RcZ+MIdDtTKWqRvMXWA8U8edlqbec7M
wcQYCNjDHeybHh2fsdrCQdNq0un6M2EO+0Hql1g5zASBuWEOUyfwV5lZ2ziI
fHI8n+Yb5lD726rgXIQtRN4Rwef8uSB9sx2Cr/aked5ZqzAHfa2VwhdCEPwe
r1csJo62Dqpo/Jjco/82WYc5+Jxgt51tauuw4eHLqZtswhyeZml/m64Llc8O
c+BxUy1lyrJxWNN9O4PhcZiD+lvefQaVVnA+j//6Kak7TOF8/4sTY/59NoCY
lxPm0MILVMCqBzf/BCg86nTg9j9JXHjNJF8H7t56lqP9huG4+TLz4jRPG+ig
+l9DBzV8gHxwPPgg+FeP5po0zA9zeFG8VfR3tp7Dzltdf1PPQ9372MBh0SQr
Rl+GcIf0NCCYZgSPvzMgYGPigB6/AJ652ig=
             "]]}, {
            Thickness[0.01051635292880429]}, StripOnInput -> False]}, {
         ImageSize -> {95.09184557907847, 30.42527521793275}, 
          BaselinePosition -> Scaled[0.2920842833365587], 
          ImageSize -> {96., 31.}, 
          PlotRange -> {{0., 95.09}, {0., 30.419999999999998`}}, AspectRatio -> 
          Automatic}]}, "RowDefault"], FontSize -> 18, FontFamily -> 
      "Helvetica", 
      GrayLevel[0], StripOnInput -> False], TraditionalForm],
   PlotRange->{{-0.1, 8.1}, {1.4, 3.1}},
   PlotRangeClipping->True,
   PlotRangePadding->{{0, 0}, {0, 0}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{{{{}, {}, 
        Annotation[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[1.6], 
           RGBColor[0.880722, 0.611041, 0.142051]], 
          Line[CompressedData["
1:eJwVx3k41HkAx/G5fzZHQ1Lj+j2SDnJkHRXr+yk9qXQsKUeKRFtKESW2Y7VG
OsRaFUXuazGTjJ4WHY61FYUQtaKkInIfO8Ss/eP9vJ+XjtcxRx8Wg8HYOtv/
3+zT3fC4R2gTfsppKr9CSji26v4dAm/S9pUf3P+XlHyfHJ9YJAgiWTXj08ZP
pcT+ecvdJEE4UbDRMCiqkxJn74kHsYI4IkxuHfmzTUreGl+wjRJkEKVzW548
GZeSlPnbIy4JJOQ837D+s/4kCZMrWnpRUEXehC5NUPp9kri4pooHh5qIvoFf
n3/gFJGXhbnbaXeQzOerCi6u/Ub0HPq7Ky93EXXThP4a3jQJfrGaxI/2EPvd
On1jzdNkgUS5nckcIGKNIHZ79Ay512lbW2c9TNyKfkv1/1FGKnyTNFz7Romp
5fsUisXA2JIf5hb4TZDa6CPjlxwYYEnz+Bp6k0RS+LOrZToDFjLPeztE34ja
yOd9B3oZqA03e1GtLyMNyYouaUZM0DG90tx+Bj5YWB1nBzHRO9HR3mzCgoLb
qEdtIRMZX0qfKV1lI8rG9AR3mAklreyBri4O1jXpOpcbsXDlUPGBlMU8qIzN
nLjvw8I48roOnqPwwSy/szOZhSDTKolapRxqI0OyNZpZ6BBVXW7QmYOQV97H
2hXZmPJturU8VB66slq5f9azYbCWmjlQqgAN//quuGA27NJ0fipcoIS+4Rzx
VAEbwVoei967z4VrL2Of8Ts2VvTtlG/Zykf58EBPNZ+DeXMH5aom+aBKWwNE
6zngPLol1k1UhuQVc6d1EAeHzUpff2evgpMu57TzszjI2+SV8nBcBY0TLnWD
rzgY61Xnf7o+DyP6G8Mfs7go3mHHjluvisjtgZUdJlyc2yhMlnxSRenRq9Xx
blzovN3cmi6cj+JsxeF157lYYxkeJzBVg22X2cd/87hw166TMhvVYF5jf6Kk
gYuxZ1Gd/mELYG0RahYh5SKeszfIcfFCnHUX+1Vq8TCvvTiNVbUQp3cMNMaC
B+6ZMKfVAQJ0t9g53fHhgZG7V9ypog5/m/zGtgs8HL8pjlKpUIf9u8Nnf83n
4YFBpJzyUQ3sd7j3YmU9D8qbj684r6SJgLVHYqyHeGgzrG8MKdNETUdJbpUq
hTu3yeKuvVpoODSYEWtOYY/YQllrRgseoUvUyE4KvwhTw9r+0EYFO3yo5SSF
gm6tW0pbaLx/+VFkfo1CZJLQs30bDedHotySWXs7ftUTOdB4Izl8mVynoFlW
dmerM43i3u3sTTcoXIreXX3Fi8bN+NRytwQKBy0ShuaE0LB0WuMRkkRhUbjq
RiqLRqddi0NaJoWZVacVW3Jo7I4dGNbNovD664eXWXk09hs7BmfOOsa5aM+G
Qhrzk84sz8mmINN3DBSW0fDX0TLJz6XQ1hB9m91Iw/5aU56ogML9iIn9jc00
lio4BBqJKMRZeSxPb6XhRRtrimZtn2kkWddOg78hTrlATKHk1POnYT00/KyS
LuQWUrhuaB7t0EeDcbV817K7FAI6E510BmhcydnGy571si1HOh6P0vg2osfL
KKLAYTZlxEzQaDq4ctciCYV3xVa+npM0Vhgui0iZdZlvurHJNI2Hf3+5pl1M
4QYtPyaT0fCUuAoTZ/0fLWgmcA==
           "]]}, "Charting`Private`Tag$444682#1"], 
        Annotation[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[1.6], 
           RGBColor[0.368417, 0.506779, 0.709798]], 
          Line[CompressedData["
1:eJwV0WlQk1cUBmC2CmVNEIEEwi2WuABWBy2L2H7HpYKshaBoG5EiKuKCKFWg
OhgkKJtEiUhlMUCESpRAk6A1cWEpMzIgIlqwA4nQjAWRRYthiEt6748zZ54/
75x5j3tCSvQeEyMjo3A8ZIfsGet7MM7/tiTiD/79+HnKbCPziIaRSJVL12QR
r75aViFjpFG1tKZ04tCegd8rGTlUy5O6A8SxiXN3LzKE1Ittwiji4ZVnNxYx
xFTkrhQWsWhRZG4+Q04Jj7AV97B5FrKleYwOSiG8oL2LvX1HtXTmzVPq5yWc
L1TYVgYeN8hNQ/lNWWfewWZHTY21F2ipkSC7odvYJx4FUGWz49RP03rmLWwn
OV1tbDxNzXWpTyiwW0Y3dveue0sF6CTNMuy25EqXHa9nKT9563/N2O+WfGN3
89AcFSbu5TRhm8xLaC5sPRX3slPQiO1riG/hNH6gzuxombiB3Z2z5lGnp4GK
2zkVIcFGgon561NGkK2wK76OPTGnUT9bZQLKdcsn67HFr5RdtudNwY3pvawO
25ZVP63VmsHCvBMHxNiF+xV7RR4LwIqt7K7B1oFEm5RlDhcZY5bV2Gk+HXLH
dgtwXWuz7yq2prGjoM/dErwVLqJK7PfJT8uXZ1oBu/XoSDm213rzT3uV1jCu
a4Ur2EE17vuanWxBmKc/WUb6Yu1aPMK1g7ebvAZKsb1fb7UaCKeBS7E44BL2
QrsZiw49DUT+5hkl5P/3y6VfVtDhmkXCXxewD6xRPv881B56A+poAmzJlgTR
PZ09JOl9OOdJnxNM2svShRCouSUrxFZwgkyFmxxAtXTJm3zsrGD+VflLBygo
KQzLw3YfDhms5S8CbmFg01nstX45QoaPI7S/6p/hY3PdeueN+x3h/v7EyByS
31U0eoTnBO8j1fnZ2GVmcWnRHs7gvPV77Wlyv1pRY9LhDA1ay81Z2J+d4sUE
pDKgYbgx5xS20fU46ag9E7izISO/YB+9Ii2yb2NC3/HHzEzsu17nLOiHXeBh
bhU3HZsectQ729YVmLJE1XHsoRWP+zNUrqCIcphPw26qojy0cSwQW6o4x7B3
Sn3prE8sCI640ZKKfZpfzRtqcIMfTHJ1Kdg3x1jltmEIMnpiYw5jn6vkx6sj
ENAKrMOJE6Mn2Y1RCOqDW78jdlWpmsJjEQy2e/oR5xf/2FmYgGD9nY8M4iTf
X99YZiBYXV+rOYS9OMch2LwOQSlvOpn4k/9Jm4HfEGygxLuJn0/+86ROgmDq
w3YusSBWtnNzM4It6W3hxAbP6GN8FYIFKZdWEQ/1FVeZ9iMQcQN1B7Fv587t
7n+GYBtzZopYGLhree0gAptB8b/Eode+km9QIzjJsX1OfCe95yFvHMHukBEl
cemKr4ujXiNwsyiVE6eOVsS4TyP4+8+Qm8TLwg5qHswi4KyXVxGbGT8VC+YQ
0A1Jl4lfKAKT4/UIHqtYAmJVcu3KVR8RFGc+OUd8GVm9MxgQRPqf5RH/D7y7
VBs=
           "]]}, "Charting`Private`Tag$444682#2"]}}, {}}, {
     DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
      AxesOrigin -> {0, 1.400000000000003}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {{1, 2, 3, 4, 5, 6, 7}, {1.5, 1.75, 2., 2.25, 2.5, 2.75, 
        3.}}, DisplayFunction -> Identity, 
      PlotRangePadding -> {{0, 0}, {0, 0}}, PlotRangeClipping -> True, 
      ImagePadding -> All, DisplayFunction -> Identity, AspectRatio -> 
      GoldenRatio^(-1), Axes -> {True, True}, AxesLabel -> {None, None}, 
      AxesOrigin -> {0, 1.4}, DisplayFunction :> Identity, 
      Frame -> {{True, True}, {True, True}}, FrameLabel -> {{
         HoldForm[
          Graphics[{
            Thickness[0.03342245989304813], 
            Style[{
              FilledCurve[CompressedData["
1:eJxTTMoPymNmYGBgBGIdIIaxWZDYzATYDFA+AxnqSdVLTzfQ022U2EWJ34kR
BwAG2ALT
               "], CompressedData["
1:eJx1lXtM01cUx3+sdYZkghEpmOLsrw/b348+/GHrmI9w0DAJOjFgpNEqOKXA
FidmGB8ZISJK4iOiYRaFMVGTjkRkMz6QODen+KqgRkFDjBjsJp0Q8UVMRBj3
3vb8osaT3D8+7fndc+733HMu/82ajFwFx3FhI2v1yPpkZOW6R+ySBa4TM4sQ
4mFi2SI8/jZ+wPOzBRZ2qn9csVcEvzPm9K0cmVctu/+VIlHmwb4nf32ps0DN
Id2ZwXIRbGJ91E2lBbIXZRgPFogQW7tc8PWbcf8QeyoiN02bJ0L+mv6tVyuD
/5cIUFm+dcntmSJwxPp1kPpn8cTEchOsv3AqZf8uHnQd3ZmcWYt8dJw5Iu9c
LPKivtvPqupikFOPtni5DTHv+g+pIHLZwq4EDw/HCH+ugq6U7OQDdTyYnusD
B8JVkEd0OSUz9R+tRW4g3y3Qgn0qMRXLa6cWeret3pGwNOj/WAtzSfx7arhy
YXZDwQMLzKnYMs7dySNH70z7T/lSjxxH9JligMGBdQ9rJJkfkjpwZuQb7Yt7
bdXxyHHenlRrUjzkEN0DelCGb5+0MkKEtCujZ1W366FsTHpj5T8CVBHdfXqm
81mZafxamTcrW3ZLWQJcI78P6eE0lHZfThTgJok7w4BM/Twyd5M8DxqwnjSf
qwbMp9Hg31I7xgRUtsMS8lJN8rOVZyWYQu6P3wivznRuf9susXvllbn3h5PR
b+bJHPvTnfD82Uam13kJ9hObYIQTX7z+e9UmCX4j+389OXh+G/MvNTAeZYOn
hxo1ra95ZNoP7jhkul+9hsXLtUPUxr1FrUqe9UGsIxiPZzoYHay+zVrkkjfT
C9vyTcgsfwsyzTPNChWZRXpPiR2Z9udgArLvPaZxCxLAMfOPjH28Fc/P8rLC
rI3OXx0NEjRQfa1A2iiv7OP8u/X7w2EuidUtKRh/vsTmQbHMtL8vyky/77OC
mtzDHInlE2bDepaQc961AZV1mgP5JdEzxQE9RI8nNji/zZt1rfTjTMK0Njug
pblp16cVMp8k9+6eFZn2Z0CF3JQ53TmcF41M+7N6/AfsX1HXYc+WOVQfup8Q
jTye1L9MhUznxlr1B3yk61xEjUJmkmaVz45M7+FxO7gMzrg2lxpoe9famf6T
1Hjf6Bxyj4WxZJ5k6SCpKLnY54pk/fOCZ3X4LBLnW0/xo+9u9CqQ6ff/csj+
BYGct78MJb3P1K9D8y67NXCk0/tImsNBiHc7d6SHFSqQFaSv20zItM+PCch0
LjQJUD8Q2HC9UMPONyyw/KN4fG9C84f1uwXnU+h9Sr+1xzWkkN+r0Pv1P1MC
/yA=
               "]], 
              
              FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
                3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1,
                3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
               3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
               3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJbIGYCYoemR8dnnDZxWCukw5ceJ+sA45sYg4AcnB/y
9vLHGQflHbjcVEuZokwchCsnlZw9ouAgMy9O8zSDicN/EMhXdJgxgb/KbLWx
A1j7ZEWH6SD+ayOHB67xjrMeQvndRg5nQIBHyWH5Cw+9/x8NIXwfNH6PMpx/
4WrYG31pFQjf0Mhhk17eYkYZNYcDtbIW6S3GcP5MEJA0gfPB7l9t4rDF/Meh
lFWqDk8SF14zOW/ikBASpL5gpYrDobbl4aeMEHywem0Thzuasmv+T1bGyQeH
1z8liHn5UPnLUH4/gt/j9YrF5CCCb6C1UviCiqlDp43nrjQlZTh/g+qT5nm+
KnB+SuwdN+YKVYcXWdrfps+FuV/N4fOGgOxZ7cZwvvcJdtvZWw3h/NrfVgXn
LKDhd0YZzv+waL3C2RVKcL7ytUfBDD0KDgVrum9nOBg5OE9oFkqTUoCE70Ro
/LyRdyjeKvr79DkjePyXgPh6xhD5HHkH/4sTY/45G0PTj7yDxNQrnBlFxg4p
aUCgJu9wEBS+QtD04ygH53/Z93Fr+jRpOD9CNULm3B1JiPnrjB3etOV2G0WL
QtwjaATnN7Ic7Tc8bgjnbwTF8x4DB5B1aW2iDvqg8CsxcGhVYFc9M0UCkg6Z
DR3kdy3Yl+onAQknL0OH7cFWEf/ZpeB8cPq1l4bza+7/uGWcLeNQDwovCZh6
WYe/30ofzLloAOeDzW9G8MHukTGA+E9MBs6HuEcSzoekdzGIeR8NIOFnJ+Jw
8rDT2kw+IzgfJb3B+MD8OAOUziulHNDzLwCscqsb
               "]], 
              
              FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3,
                 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
                0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {
                1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
                3}, {0, 1, 0}}}, {CompressedData["
1:eJxTTMoPSmViYGAwBmIQ/SRx4TUTfmsHmY1i85kU2Bxg/BjVCJlzNuwOB9qW
h5/6ZAXn21RGrDDdi+B/33mr668ogj9lAn+VGbeVQ7N4LWsmGwecz+3I5zXj
JYJ/nfe2WGoZp0PJVtHfp/msHPyfeF4ynczpMGMmEEhaObSA9XM78Pivn5LK
YePw6+3rA5bJanC+x/5aWYt2NYct5j8OpfyydvgJkl8MlX+B4G/Qy1vMeAbB
7/F6xWLiCOOrOjzP0v42/a+VQ0JIkPqClSpw/4HNfaUKcZ8flL9KDeLfrZZw
/pL7+/jmKFvA+WDzC80cqu//uGU8WwnOnwPy108ZON9jzdHlDBXiDhOCS1Sm
25s7rBXS4Uu3E3FY/sJD77+hBZx/8rDT2sx3CP50UPh1W0L1i0Hcc9XSgQEE
DohDwu+mpcMD13jHWRvFHcSnXuHMCLJ0MDEGgs18UPMtHXoiuv0ZN3A5LAPx
BS0dQNpmRrI7nAGBOxZwvvcJdtvZphbw+AW7hw/BV33SPO/sK3MMPiQ9scL5
EPNYHP6DgbnDklvLHxsyszjU/bYqOCdhAeergdR7ofG7YPaxQNy3B8FPib3j
xqxhBefbg+IvFsEHh8dMK7h54PR9HsEHJaP0J2jywPSPzoflDwDBi1Y0
                "], CompressedData["
1:eJxTTMoPSmViYGAQB2IwPfUKZ4aQlUPN/R+3jLOlHSTmxWmeZrBymDETCCql
4PwY1QiZczFSDiVbRX+fPmfpIL9rwb5UP0mHgjXdtzMaLB0YQOCAuIPfxYkx
/x5bOLxpy+02ihZ1iFZw/Jhsg+BvMf9xKGWVOZxf99uq4FyEuYPGJ5WXszLF
4fwHrvGOszZKwfkhby9/nHFQ1qGR5Wi/4XFzh7VCOnzp/xQd1J40zzvLZeEA
cu5MTWWHxff38c1ptnDYpJe3mFFG1WH6BP4qM21LKF/N4fvOW11/tyL4YP8t
sILznyQuvGZy3srhjqbsmv+XleH8alD4zMbk76+VtUg/YuUgEBtw38hcGWLe
ASu4e9DDFwDLgJ52
                "]}]}, 
             Thickness[0.03342245989304813]]}, {
           ImageSize -> {29.921494396014943`, 25.902864259028643`}, 
            BaselinePosition -> Scaled[0.31538730769230766`], 
            ImageSize -> {30., 26.}, 
            PlotRange -> {{0., 29.919999999999998`}, {0., 25.9}}, AspectRatio -> 
            Automatic}]], None}, {
         HoldForm[
          Graphics[{
            Thickness[0.07564296520423601], 
            Style[{
              FilledCurve[CompressedData["
1:eJxTTMoPymNmYGBgBGJZIIaxWZDYzEOAzQDlM1CohhL1xLABJMICkQ==
               "], CompressedData["
1:eJxdlAtIFEEYx/dUMit7nG87vd273dXT825DexCKX0aZUVmn5VH2MDsfESmU
pWT4qiQtepmpSQ8LQtDekYpaYZKZdmdvVEpMKivLxEQou5ydc476YBh+7M7M
//u+/wyzNUVnsKUoSjI+dOPDZny4n37hkBTmA8kpgwcfO/MwweUVytrf4TyU
ovDwAdm5TaonqTzc1Oy8JOnmCffq3e52ZFs5gJEP79jDk/XXub68cyt5EPwq
nUyXOdgSrfO58JiDNhT1Ssz9LChf9UZRbTQEoniv+Jdt/+NTDJhRRDKEu1Ve
VeZbCsINKZkDpWlKvK6egeUt9iFn17LglHFyd3sfAzYOBfL4byx8r7hGt48y
4HJk+We7aA7Cq5qvUO4KrLvdyp+2+4+cCeEJG1+u+6rtUoER5aH2hGy75mNz
5vvhvL46wwrxPAsfccPzNH+I5fSyp5melvqooQTVN0MGH9H+XgEQ4+CaH3ie
BjukT6PFnMXg+pq00LNk86IyiRK0qJ5BAgwi/W8UkJgwHq4C/t84oU9LWMyv
yMpzgxt0xTkavL5Gic9bpYHWprDqZG+W8KqOE7F/4jnCJrTvbB7XP0tLOLWq
sCuJFgj3xV18FRQqgAHpmsTjvjQJ2F8VLGFxn1AF4aP6wkiJSU72F/NdI4Pw
e/u9Fthr4BBtz7XddoMe5DtKDTVRC/XmRBfMtD/uLyuFovyD65+X+4HvENtf
pnKBHNSfvQLhGZHXigwtAkQPPP9RwjjDcG1nwdhPweJ3J8JR6HuclPCDwsbc
oEsz4bV0aJHxg0W/eQZEojotFuC1Y5erYZ4EFh/Pkya0MrAB9bueIn6dYNGX
wVYW+2KmCVeO9Ke3pVo40wYzRYPshut5mx47wvdFPQ6ERT+VTsG+nszg7/FT
oVqqnp74loHhxh93EotnWfygAnndhUbD1dm4PjEqvN5DDmMjaT3ls3wJe135
tEwj5wlv29i91PYNR1icaznQI73d3vheR3CQ/m60M7DQG/s9nyVcA7m9j9yt
vA/NXUrCov50Bg4HR9QlPKNJfmJ/HyoIH3BEjWQJt9TVHJ202nJvfRl87kcO
KBSC5R438OT9mXjvPu+64/LrCwf/v4d/ATTDMns=
               "]]}, 
             Thickness[0.07564296520423601]]}, {
           ImageSize -> {13.223452054794521`, 25.902864259028643`}, 
            BaselinePosition -> Scaled[0.31538730769230766`], 
            ImageSize -> {14., 26.}, 
            PlotRange -> {{0., 13.219999999999999`}, {0., 25.9}}, AspectRatio -> 
            Automatic}]], None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {{1, 2, 3, 4, 5, 6, 7}, {1.5, 1.75, 2., 2.25, 2.5, 2.75, 
        3.}}, GridLinesStyle -> Directive[
        GrayLevel[0.5], 
        Dashing[{Small, Small}], 
        Thickness[Tiny]], ImageSize -> {600, 400}, LabelStyle -> Directive[
        GrayLevel[0], 16, FontFamily -> "Times"], 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, 
        "DefaultGraphicsInteraction" -> {
         "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
          "Effects" -> {
           "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
            "Droplines" -> {
             "freeformCursorMode" -> True, 
              "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
        "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> 
        None, "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& )}}, PlotLabel -> Style[
        Row[{"Bounds on the squashed entanglement of ", 
          Graphics[{
            Thickness[0.01051635292880429], 
            Style[{
              FilledCurve[CompressedData["
1:eJxTTMoPymNmYGBgBGIZIIaxWZDYzFjYDFA+A4VqBopNidtI1QsA/BsCgw==

               "], CompressedData["
1:eJxVVGdMU1EULkMQQYgDHBRobQstFGhfxyuK9kMT3MqIUoNbQHETIA5wGxcO
NKKgBCMa8QdEYyQiUXDEiaBGBUEUQ4wLR6RCMAWx993HI57k5uZ7991zvnO+
c6506bq4ZCeRSORgXzPty9G+DsdnyE8uMmKH870j2g0R6MPLU+xWH4HzLVWe
hZP6cS45/2kQsOLDrqLaJkbAOs4YKL8PrtJMNeHR3YllqXVa3N5TkvA4jsXl
sLXnHNRaiIsWqmqeGVCOna0PKsLxxjd7CfNKgzLOYRgKi2XXuz+Forsz831h
mhr+JZ+nhJnl2E54ssHoId+PBuEK8despH7FIdhmG7u+Tqnk/auRtKA52qki
EDWExwQNvReroLw8Gfz53nYrQibn89JBVt8aL1KPgUe0ItNxEItmlV9pr1VK
80llkeDms1d3RApCO9/dJOBESdSvZWITfhZfktRulGLeiGvPRRNMyImcWpmy
VIr0cm9bzSwet0sEPGzTsYxafT8+ZMmZ7RDjjyZSjw4WvcRa/JBBzt+xSCJ1
viDG+tKcNytyWfp/rhiBpGwHWDwhNkMMC4n/wwg9kWOYL89Hj7Y9a3IY20h4
zb50PHmfFptbupp07t4YkffSbcVONUTE4IX9hGexDPMVFnFdpPv/+IargNNK
Mi7/9XIWMNcHH23mzytDOk/6ybE6b3GaydphHs3pIad8dL/NW4hOAxV4Ybvf
UNRoNXsfnPbVebgCq8j/6e0Czi+w26g2AScT/ykNZm53kQl4cum9EtFrqYCz
SF6JEj5+t/kbyXtcABIJ/2xH9OFCzr+HgCn/IeDi6eW0n61DUUEE36jA9fix
lt69PmAjb8aduK1CULv8yymVL9W/W4PfVb/KlxvF1E80gx6iX7U/1SWbn5u5
Erwe2h711EdP9T0TQPWt0sNrQUwLkyCl/bqVwbNXc7+FJ8rB1Uuppv07JAhX
2a47ScEKfFhytl6/Lpj6qZbw/RIiYG5+YkP5OFJ+DwVJu6BxDHYPtjfCgHA8
qKw45KJRoYHwitbgKYmbFU75Bmrxiej5luHvaTHjoev403MMmE72Di3lU2ng
557B+E2Wi4a3RkSROclihHkKIn06TQdP0n8PWcx6fnT+X6uevjMvWD4fg4Bp
nYzUbyMrvE/c/Ib1v1d979c/yjgeYQ==
               "]], 
              
              FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
                3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
               3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4vw13bczHlg51LMc7TcM13GA8WvR+E8SF14z
yddx0NdaKXzhipVDahoQtOk4SMyL0zytYOWgoyj/JeebrkN/cInKdHsLh/8g
8N4Azj9QK2uRvsUUzld/y7vPoBJo72+rgnMSVg48bqqlTFk2Djz+66ek3rBy
eJql/W26ri2c/wTKh7lnxkwgsETwb0jXJBq5IvgyIHcF2MLdWwuyJwLKP4Lg
c4DsnYXgPwfZ42vp0ADyv7kNhN9rAXFnB9Sdp8wdrgt9cjx/zcLBxBgIJps7
MICAgTmcD3b3DlM4v2Sr6O/T80wg9Dpzhz/fSh/MOWjkMBMMoOafMHC4DfJH
qKWD78WJMf+S9Ry+77zV9Xcq1H0aOqjuB/Jh4QPjw/yfEnvHjdkCwYfFLwBl
G9UB
               "]], 
              
              FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
                3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {
               1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
               3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKC0+9QpnBpOjw8nDTmszz5k5wPhnQGCPuQOP//op
qQyODn4XJ8b8C7Z00J+w4IfhOgeIfI+VQ4T49osMaQ4OJVtFf5+eZ+2gq7VS
+MITe4f8Nd23MxhsHGbMBAJJBP95lva36bF2cP7TxIXXTPJtHbaY/ziUssoa
Qt+ycZCZF6d5eoKVQzjIfDsbh+kT+KvMsi0dToDcqWfjMCG4RGX6f3M4H+Z+
GP8JyNz3pg5LX3jo/Te0cVB90jzv7CwTB/umR8dnrLZx+Put9MGcQmOHJff3
8c0JtnU4DdJ3z9BBAmRvg51DcuwdN+YVhnD3w/hPQe4/i+B/3hCQPSvfwWE5
yJ6Phg7HNa0mnd7v4PB1562uv6nGDm949xnM/OUAsafYBB6+YP9tMHVAD/+b
0jWJRq0ODhpvgRp/Ivhg9/8yhfNXgOw7aOIg7/gx+UyuAyR8bhs7TPnGFj/D
xcFBGmS+gZGDBMj8RfYO6WlA8AzhHxgfHE7ydnA+OPy7bCHxtNcIHj43hD45
nn9m7FD726rgnIatwwtwOJjA+adA7pczg/Nh7ofxQcanqVnA+WD3KVhC4iPa
1qEfFJ/8Vg5fQOG21NZhg17eYsYYa3h8gMP3oDXc/TA+h5tqKdMuBB/mf3C6
jbB2uJgfz34u08HhAyiexK0cjEGgGSpvYQkPT3A8GFlghD8A+IRivw==
               "]], 
              
              FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
               37.512499999999996`, 18.6328}, {37.512499999999996`, 
               19.076599999999996`}, {37.14529999999999, 
               19.382800000000003`}, {36.77809999999999, 
               19.382800000000003`}, {36.3359, 19.382800000000003`}, {
               36.02969999999999, 19.015600000000003`}, {36.02969999999999, 
               18.6484}, {36.02969999999999, 18.206299999999995`}, {
               36.396899999999995`, 17.900000000000002`}, {
               36.762499999999996`, 17.900000000000002`}, {37.20629999999999, 
               17.900000000000002`}, {37.512499999999996`, 18.2672}, {
               37.512499999999996`, 18.6328}}}], 
              
              FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3,
                3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1,
                3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
               3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
               3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIPIGYC4l8xuUf/LXJzOAMCf0wcYPxlLzz0/l80c5CY
eoUzg8vNIVJ8+0UGOwuHKd/Y4mf4uML5db+tCs69cIHzweZMcXFYcn8f35zP
5g4PgJRxkIvDDaFPjufTEPx6lqP9htetHBQcPyafSXVx+LAhIHvWcSuHCJA5
21wc9LVWCl+YYuVgce1orgmHK5wPtmcfgn8pP579nKKbA4//+impEdYOb3j3
GcyMcnOYMRMITiL49WB3IvgxIIv/WDuUbBX9fdoPNz+kRGX6fw8Ev8frFYuJ
JTS83lhD6C+uDuKgcNpkDQmfJa4OJsZA0GztoPqked5ZJwQf5h8U/gYXhwNt
y8NPTYLyA1zg7gXrt3KB2w+2zwQ3/w8o/rRcUN2rCTXvB4K/xfzHoZRVCP5G
vbzFjDbmcP4t6ZpEo69mcP4KUHp4aAbxnw2CnwYCbgg+OL14uTiAgn/mSzMH
kLeMQlwcboLMYzWH+GcS1Pyt5vD0MyEYFNDmkPjxcoXznyQuvGbSj+DD4lvj
LVDhSgQf7F8eUzgfos8EVX6NMUT8uSskvfwwctCdsOCH4TZXh+TYO27MEUaQ
dJ/p6uB9gt12NqsRJH2KIviw9A3jg/0pCPXvTiOHdFB4vHOGpPdnxhDzvzlD
4vuxMSR9s7k4TJ/AX2V22xhiPi+CD3afOoLPAAIRLhBzvyH4YLrABM4H238T
mn+NgOmpVtYincUUbj6MD04HD5zh/BzOnwvSDzs7vMjS/jb9rAmcX7Cm+3ZG
AoIPTh88xvD4BYfXCkOHi6DwlXSF8yH+RPBh5Yn/xYkx/5iNHdDLGwBOrO5Y

               "]], 
              
              FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
                3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
               3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYlfVUqZZBR4O14U+OZ6/ZugA488EgZ1GDtmc
Pxeke3s4rHjhofc/0djBxBgIfrvD+VO+scXP2IPgg4xJm+vusFEvbzHjHyM4
/+vOW11/lyL4/0HA38hB9UnzvLO73B3S04DgmaHDTemaRKO/CP48G50rs8Q8
4Py25eGnjHQ8HL6AzPtq6CDv+DH5jK2Hg8Zb3n0GkkYOl/Lj2c85ejh0e71i
MVE0cvA6wW472xU33xOND/a3p4fDFvMfh1JeGcL5sPCB8b1B+kIR9jeyHO03
DDdwOFAra5F+xt0h4BbQI5v0HEq2iv4+vc3dQaQHaEEIgp+R/6H1pAlu/lpQ
wPDqObiB4uOAu0Mq2P+6DhJTr3BmnELwl4HC/SaCD4s/fa2VwhdEDBzQ4xcA
xGHX1g==
               "]], 
              
              FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
                3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {
               1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
               3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKC0x9QpnhpOPw8nDTmszz5k5wPhnQGCPuQOP//op
qQ4+Dn4XJ8b8C7Z00J+w4IfhO2+IfI+VQ7j49osMy7wdSraK/j49z9pBHKTf
yNshf0337QwGG4i6M15wPlhdHoL/YUNA9qzvng5bzH8cSlll7XBDuibRaK2n
g8y8OM3TE6wcVoOUxXs6TJ/AX2WWbenwJHHhNZNwT4cJwSUq0/+bw/kw98P4
YPq9qQNYWYSng+qT5nlnZ5k4yDt+TD4z1dPh77fSB3MKjR0u5Mezn3vp6XAa
pP+eIcS/DV4OybF33JhXGMLdD+OD3a/mDed/Abl/vbfD8hceev8/Gjoc17Sa
dPq/t8PXnbe6/qYaO7zl3Wcw08rHYcn9fXxzik3g4Qv23wZTB/TwB/v/qLeD
BkjjTwQf7P5fpnD+CpB9B00cFED+WesNCZ/bxg5TvrHFz2jxdpAGmW9g5NDj
9YrFRNDbIT0NCJ4h/APjg93vj+CDzWf1cniepf1t+l4jePjcEPrkeP6ZscP+
WlmL9CueDi9A8mdN4PxTIPfLmcH5MPfD+CDj09Qs4Hyw+xQsIe5/6+nQD4oo
fiuHPzG5R/8JeTls0MtbzBhjDY8PcPgetIa7H8ZnWTzJilHWG86H+R+sL8Ia
4v6V3pB0Jm7lYGIMBIeh8haW8PCEpFsLjPAHAF+Gaf0=
               "]], 
              
              FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
               59.912499999999994`, 18.6328}, {59.912499999999994`, 
               19.076599999999996`}, {59.54529999999999, 
               19.382800000000003`}, {59.1781, 19.382800000000003`}, {
               58.73589999999999, 19.382800000000003`}, {58.4297, 
               19.015600000000003`}, {58.4297, 18.6484}, {58.4297, 
               18.206299999999995`}, {58.79689999999999, 
               17.900000000000002`}, {59.162499999999994`, 
               17.900000000000002`}, {59.606300000000005`, 
               17.900000000000002`}, {59.912499999999994`, 18.2672}, {
               59.912499999999994`, 18.6328}}}], 
              
              FilledCurve[{{{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1,
                0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1,
                3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
               0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIdIGYCYnGPgD8SrwMcDLRWCl9wMXGoXbctqf4mgh+T
e/TfpvMBDk8SF14z0Td2eCwie/Lp8QCH/2BgBOEfDnCo/21VcO6FkcPq7tsZ
DPsDHDTe8u4zOGnk4KpayjSrAsGfsOCH4bMsBF8HJBDnD+dHiG+/yACU5/Ff
PyV1h6nDTBBYGuDg0PTo+IzZZg4w9/qcYLedvdQczq8D2a9hCeenpwHBNysI
vz/AIX8NyGE2DvtrZS3SNRD8GSDzK/3h/Lk2OldmffNz0Af5v8UKzgeHh4ol
nB+t4PgxucfCYc+trr+p+v4OtSD7KywcSraK/j7thuCLT73CmRGF4LMsnmTF
ONUfEn79CD7Y/5KWcD5Y3yRLh/v7+OYYJ/lD/LvVEm4+jP8HFEFWCD7MPX++
lT6Ys9HS4cuGgOxZ6v4OPG7AiFhl6TDlG1v8DB9/ePiAw3+fv4P6k+Z5Z2dZ
O3D+XJC+WSoAzq+IWGF6Nh/B/wwyb3mAwxkQ6LGC82HhD+MfAIXzFXOHrS01
FzaXBkDcvc7MARR8z2wDHGTmxWme3mAKD88CUPg7GMH5YPc9M4SYdzkAzkdP
rwCgDj65
               "]], 
              
              FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3,
                3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1,
                3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
               3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
               3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIPIGYCYnGPgD8Sq4MczoDAHxMHGH/ZCw+9/xfNHFSf
NM87GxfkECm+/SKDnYXDYxHZk0//B8L5YPocgv8fBBYHOiy5v49vzmdzB46f
C9I3NwU63BD65Hg+DcGvZznab3jdykHTatLp+p5Ahw8bArJnHbdycFctZZq1
JdBBX2ul8IUpVg5bW2oubL6L4LuC5C2C4PzmQM+5DVlBDjz+66ekRlg7TFjw
w/BZW5DDjJlAcBLBr/9tVXDuBYIfo+D4MfmPtUNwicr0/w24+Ycva6dK1iH4
IG8Zl0HD6401xL/BQQ7iU69wZmyyhoSPdpCDiTEQNFs7rOm+ncHwOxDOh/kH
hb8x0OFA2/LwU5Og/MZAuHvB+ssD4faD7SvGzQfHX34gqnvzoOb9QPC3mP84
lLIKwd+ol7eY0cYczr8lXZNo9NUMzl8BSg8PzSD+K0fwweFQg+CD00tdoAMo
+Ge+NHOIzT36b1NzoMNNkHms5g6rQf5ZDDV/qzk8/UwAB7y5Qz8ofv4h+D1e
r1hMFIPgfFh8a7zl3WewEsEH+5fHFM5/krjwmkm/Car8GmOHbpB5vtD08sPI
YcPDl1M3mQQ5JMfecWOOMHIAGTuTL8jB+wS77WxWIwdtUPp8Egjnw9I3jJ+e
BgRJUP/uNIKERwA0vT8zhpgfAo3vx8aQ9BsT6DB9An+V2W1jiPkJCD7YfbkI
Ptjc1kCIPd8QfAYQKDCB88H0TWj+BaaHA7WyFukspnDzYfwIUHh7Ifj+cmJZ
vtaBDi+ytL9NP2sC5xeAEl4Cgg9OHzzG8PgFh9cKQ0j4PkPwQd409g6C82Hl
if/FiTH/mI0d0MsbAGsx/7w=
               "]], 
              
              FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
                3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
               3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYhudK7OeTQx2uC70yfH8NUMHGH8mCOw0cgiQ
E8vyrQ92WPHCQ+9/orGDiTEQhCP4T0RkTz41R/AXT7Ji9NUIdtiol7eY8Y8R
nP91562uv0sR/P8g4G/ksKb7dgYDUH96GhA8M3ToWB5+yigCwX+xfT3z8xQE
Pyb36L9N+cEOX0DmfTV00LSadLq+IthB4y3vPgNJI4fmQM+5DVXBDt1er1hM
FI0cDtTKWqTXEM8H21MX7LDF/MehlFeGcD4sfGB87xPstrNDEfY3shztNww3
cKiIWGF61j7YIeCWdE3iJj2HkBKV6f9Ngh1EeoAWhCD4GfkfWk+a4OavVX3S
PI9XDxIflsEOqWD/6zqAhM/aIfhvgN6e6Ybgw+JPX2ul8AURAwf0+AUAr43U
fA==
               "]], 
              FilledCurve[CompressedData["
1:eJxTTMoPymNmYGBgBGJZIIaxWZDYzEOAzQDlM1CohhL1xLABJMICkQ==
               "], CompressedData["
1:eJxVlH0slVEcxy/XlJXaEnlJY6OFFfc+z733ydb8tCWzK8Zzoo3My+2ixJZW
DRGtVlqpEVfNFEs1RYRe1ZKJSxEhtYoporbSm96u7nnOc+9Zv+388TnPc87v
7Xt+7gnpERqpRCKxMK4I47I0rvAVDqmh0wi+3Rw5+teeBRPrsHmxgLc1EwhW
fbRt9VvLQs7V5oTcUcr1o+9LGoYpx6a1GxqG6Pl90RcVPf0IPMcLKnqmGHAM
Dv/j2IFgPP7cIOvLkP+uIZhI9fleaiuHGHw+l/Kb1kVnmVTKQjxxCDJqC18k
A2XBfyflqtfGg3YMySdRjCeFAZYxmhbB/RxXTlvNwLGQKSs2BQHkj3WU6RlY
Pj2mdN6B4Lpq9kHSL8rqR/PWnfFkzSzcd0QBky110olPPHRjq1XA+VP+FqH1
PCwMqyvW3FBAkOduy/JeHjKb7H/rDQry31cekmJfBkn3KmHWOq5MbSv661LC
+FLXzrcbRX8lKlLvWDHeARV8MKapyxfrt5gDm5+V2sb9CGbqw7eX/1BB08Hs
3sYcBLbY/zBlwe8dykIdIlVwqCaqS16MoCgy06M0QAVblrX0SSooC/HdpVxU
OSt79xjBiEt2vLyJsvB9jvLQkpnAJw4c8Hi7W/SfLcZ7mbIEWwblkKwCX7WS
3i/0b4GYv4eY/1Ox3jFKoo9mHoaxP2slPOz30Tgd52FT38kYQ7+CnG/koWYy
eM1cIGdmQT95HLnvAg/VWC9VHLgFfk7s1lEW4i+iPNiexuZl8ZCI+1fGEb3v
4om+nTnyHhx50p90ObnPnjfr1cSCPjjKhViH7pQFPUzJiH7cxPvuyUjffClv
wN/VlLdhi+DBz/uSXa+HnOQbxcMBq/YTsj0iH+YhGvd5pwKe4XykiNRvs4Lo
bbWo7+fs/+xEWd+2/kqKgTFzGxbSDEPq6Y3gC9ZjBwPzcb9XIgjAgyCHsmPJ
gE1yBGWhfv6U57CFyUmf1cicH9EJZeH9VVO+hd//bQQuFVu99H5ykmcXAi2u
y2k54DGhe0Xnj2neCXWzpvPPNA//Ad6nT28=
               "]], 
              
              FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
                3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
               3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4kjx7RcZ+MIdDtTKWqRvMXWA8U8edlqbec7M
wcQYCNjDHeybHh2fsdrCQdNq0un6M2EO+0Hql1g5zASBuWEOUyfwV5lZ2ziI
fHI8n+Yb5lD726rgXIQtRN4Rwef8uSB9sx2Cr/aked5ZqzAHfa2VwhdCEPwe
r1csJo62Dqpo/Jjco/82WYc5+Jxgt51tauuw4eHLqZtswhyeZml/m64Llc8O
c+BxUy1lyrJxWNN9O4PhcZiD+lvefQaVVnA+j//6Kak7TOF8/4sTY/59NoCY
lxPm0MILVMCqBzf/BCg86nTg9j9JXHjNJF8H7t56lqP9huG4+TLz4jRPG+ig
+l9DBzV8gHxwPPgg+FeP5po0zA9zeFG8VfR3tp7Dzltdf1PPQ9372MBh0SQr
Rl+GcIf0NCCYZgSPvzMgYGPigB6/AJ652ig=
               "]]}, 
             Thickness[0.01051635292880429]]}, {
           ImageSize -> {95.09184557907847, 30.42527521793275}, 
            BaselinePosition -> Scaled[0.2920842833365587], 
            ImageSize -> {96., 31.}, 
            PlotRange -> {{0., 95.09}, {0., 30.419999999999998`}}, 
            AspectRatio -> Automatic}]}], FontSize -> 18, FontFamily -> 
        "Helvetica", 
        GrayLevel[0]], PlotRange -> {{-0.1, 8.1}, {1.4, 3.1}}, 
      PlotRangeClipping -> True, 
      PlotRangePadding -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      LineLegend[{
        Directive[
         Opacity[1.], 
         AbsoluteThickness[1.6], 
         RGBColor[0.880722, 0.611041, 0.142051]], 
        Directive[
         Opacity[1.], 
         AbsoluteThickness[1.6], 
         RGBColor[0.368417, 0.506779, 0.709798]]}, {
       "Upper bound", "Lower bound"}, LegendMarkers -> None, 
       LabelStyle -> {FontSize -> 14, LegendMarkerSize -> 12}, LegendLayout -> 
       "Column"]], {0.12, 0.865}, Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{
  3.948861025296521*^9, 3.951455280312215*^9, {3.9514564334882927`*^9, 
   3.951456441215313*^9}, {3.9514621152809963`*^9, 3.951462137351109*^9}, 
   3.9514622549046926`*^9, 3.951462311448243*^9, 3.9514624451550913`*^9, 
   3.951462483788159*^9},
 CellLabel->
  "Out[154]=",ExpressionUUID->"5f9db105-b17b-4a9f-8161-d48545c33ab9"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Second plot", "Subsection",
 CellChangeTimes->{{3.9487754294362392`*^9, 3.94877543131758*^9}, {
  3.948847380300905*^9, 
  3.948847380965418*^9}},ExpressionUUID->"69d14d51-45ec-4bbe-b1fc-\
998087ada7d1"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  StyleBox[
   RowBox[{
    RowBox[{"Energy", "=", "10000"}], ";"}],
   FontSize->16], 
  StyleBox[" ",
   FontSize->16], 
  StyleBox[
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"The", " ", "maximum", " ", "is", " ", "Energy"}], "=", 
     "100000000"}], "*)"}],
   FontSize->16], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  StyleBox[
   RowBox[{
    RowBox[{"SetDirectory", "[", 
     RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}],
   FontSize->16], "\[IndentingNewLine]"}], "\n", 
 StyleBox[
  RowBox[{
   RowBox[{"xValuesList", "=", 
    RowBox[{"Range", "[", 
     RowBox[{"0", ",", "0.995", ",", 
      RowBox[{"0.995", "/", "300"}]}], "]"}]}], ";"}],
  FontSize->16], "\n", 
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{"LowerBoundOnXValues", "=", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"LowerBound", "[", 
         RowBox[{"0.5", ",", "#", ",", "Energy", ",", "Energy", ",", "3."}], 
         "]"}], "&"}], ",", "xValuesList"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"ListUpperBound", "=", 
      RowBox[{"Import", "[", 
       RowBox[{
       "\"\<zEta-MinimoValutatoVicini_300.txt\>\"", ",", "\"\<List\>\""}], 
       "]"}]}], ";"}], "*)"}], "\[IndentingNewLine]"}],
  FontSize->16], "\n", 
 StyleBox[
  RowBox[{
   RowBox[{"ListUpperBound", "=", 
    RowBox[{"Import", "[", 
     RowBox[{"\"\<zEta-MVV_300.txt\>\"", ",", "\"\<List\>\""}], "]"}]}], ";"}],
  FontSize->16], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{"data1", "=", 
     RowBox[{"Transpose", "[", 
      RowBox[{"{", 
       RowBox[{"xValuesList", ",", "ListUpperBound"}], "}"}], "]"}]}], ";"}], 
   " ", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"min1", "=", 
      RowBox[{"Interpolation", "[", "LowerBoundOnXValues", "]"}]}], ";"}], 
    "*)"}]}],
  FontSize->16], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"pdata1", "=", 
    RowBox[{"Map", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"#", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "->", 
        RowBox[{"#", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], "&"}], ",", "data1"}], "]"}]}], 
   ";"}],
  FontSize->16], "\n", 
 RowBox[{
  StyleBox[
   RowBox[{
    RowBox[{"p1", "=", 
     RowBox[{"Predict", "[", 
      RowBox[{"pdata1", ",", 
       RowBox[{"Method", "->", "\"\<GaussianProcess\>\""}], ",", 
       RowBox[{"PerformanceGoal", "->", "\"\<Quality\>\""}]}], "]"}]}], ";"}],
   
   FontSize->16], "\[IndentingNewLine]"}], "\n", 
 StyleBox[
  RowBox[{
   RowBox[{"EtaPlot", "=", 
    RowBox[{"Show", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Plot", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"p1", "[", "x", "]"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "0.495", ",", "1"}], "}"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"PlotStyle", "->", 
         RowBox[{"ColorData", "[", 
          RowBox[{"97", ",", "2"}], "]"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{"Frame", "->", "False"}], ",", "\[IndentingNewLine]", 
        RowBox[{"Axes", "->", "False"}], ",", "\[IndentingNewLine]", 
        RowBox[{"PlotLegends", "->", 
         RowBox[{"Placed", "[", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"LineLegend", "[", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"{", "\"\<Upper bound\>\"", "}"}], ",", 
             "\[IndentingNewLine]", 
             RowBox[{"LabelStyle", "->", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"FontSize", "->", "14"}], ",", 
                RowBox[{"LegendMarkerSize", "->", "12"}]}], "}"}]}]}], 
            "\[IndentingNewLine]", "]"}], ",", "\[IndentingNewLine]", 
           RowBox[{"{", 
            RowBox[{"0.12", ",", "0.865"}], "}"}]}], " ", 
          "\[IndentingNewLine]", "]"}]}]}], "\[IndentingNewLine]", "]"}], ",",
       "\[IndentingNewLine]", 
      RowBox[{"Plot", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", "2.195", "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", "0", ",", "0.495"}], "}"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"PlotStyle", "->", 
         RowBox[{"ColorData", "[", 
          RowBox[{"97", ",", "2"}], "]"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{"Frame", "->", "False"}], ",", "\[IndentingNewLine]", 
        RowBox[{"Axes", "->", "False"}]}], "\[IndentingNewLine]", "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"ListPlot", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Transpose", "[", 
          RowBox[{"{", 
           RowBox[{"xValuesList", ",", "LowerBoundOnXValues"}], "}"}], "]"}], 
         "}"}], ",", "\[IndentingNewLine]", 
        RowBox[{"PlotStyle", "->", 
         RowBox[{"ColorData", "[", 
          RowBox[{"97", ",", "1"}], "]"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{"Joined", "->", "True"}], ",", "\[IndentingNewLine]", 
        RowBox[{"Frame", "->", "False"}], ",", "\[IndentingNewLine]", 
        RowBox[{"Axes", "->", "False"}], ",", "\[IndentingNewLine]", 
        RowBox[{"PlotLegends", "->", 
         RowBox[{"Placed", "[", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"LineLegend", "[", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"{", "\"\<Lower bound\>\"", "}"}], ",", 
             "\[IndentingNewLine]", 
             RowBox[{"LabelStyle", "->", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"FontSize", "->", "14"}], ",", 
                RowBox[{"LegendMarkerSize", "->", "12"}]}], "}"}]}]}], 
            "\[IndentingNewLine]", "]"}], ",", "\[IndentingNewLine]", 
           RowBox[{"{", 
            RowBox[{"0.12", ",", "0.865"}], "}"}]}], " ", 
          "\[IndentingNewLine]", "]"}]}]}], "\[IndentingNewLine]", "]"}], ",",
       "\[IndentingNewLine]", 
      RowBox[{"Frame", "->", "True"}], ",", "\[IndentingNewLine]", 
      RowBox[{"PlotLabel", "->", 
       RowBox[{"Style", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Row", "[", 
          RowBox[{"{", 
           RowBox[{"\"\<Bounds on the squashed entanglement of \>\"", ",", 
            RowBox[{"MaTeX", "[", 
             RowBox[{"\"\<\\mathcal{N}^{(0.5,\\eta_2,4.0)}\>\"", ",", 
              RowBox[{"FontSize", "->", "22"}]}], "]"}]}], "}"}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"FontSize", "->", "18"}], ",", "\[IndentingNewLine]", 
         RowBox[{"FontFamily", "->", "\"\<Helvetica\>\""}], ",", 
         RowBox[{"(*", 
          RowBox[{"Times", ",", "Arial", ",", "Helvetica", ",", "Courier"}], 
          "*)"}], "\[IndentingNewLine]", "Black"}], "\[IndentingNewLine]", 
        "]"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"FrameLabel", "->", 
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"MaTeX", "[", 
          RowBox[{"\"\<\\eta_2\>\"", ",", 
           RowBox[{"FontSize", "->", "20"}]}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"MaTeX", "[", 
          RowBox[{"\"\<E_{sq}\>\"", ",", 
           RowBox[{"FontSize", "->", "20"}]}], "]"}]}], "\[IndentingNewLine]",
         "}"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"PlotRange", "->", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.00"}], ",", "1.00"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.0"}], ",", "7.2"}], "}"}]}], "}"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"ImageSize", "->", 
       RowBox[{"{", 
        RowBox[{"600", ",", "400"}], "}"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"GridLines", "->", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Range", "[", 
          RowBox[{"0.1", ",", "0.9", ",", "0.2"}], "]"}], ",", 
         RowBox[{"Range", "[", 
          RowBox[{"0.5", ",", "6.5", ",", "1"}], "]"}]}], "}"}]}], ",", 
      RowBox[{"(*", 
       RowBox[{"GridLines", "->", "Automatic"}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"GridLinesStyle", "->", 
       RowBox[{"Directive", "[", 
        RowBox[{"Gray", ",", "Dashed", ",", "Thin"}], "]"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"LabelStyle", "\[Rule]", 
       RowBox[{"Directive", "[", 
        RowBox[{"Black", ",", "16", ",", 
         RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}]}], "]"}]}]}], 
     "\[IndentingNewLine]", "]"}]}], ";"}],
  FontSize->16], "\[IndentingNewLine]", 
 StyleBox["EtaPlot",
  FontSize->16], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"Export", "[", 
    RowBox[{"\"\<EtaPlot.png\>\"", ",", "EtaPlot", ",", "\"\<PNG\>\"", ",", 
     RowBox[{"ImageResolution", "->", "300"}]}], "]"}], ";"}],
  FontSize->16]}], "Input",
 CellChangeTimes->{{3.920445763740724*^9, 3.920445811867104*^9}, {
   3.920445845054522*^9, 3.920445991236462*^9}, {3.920446559612219*^9, 
   3.920446581642218*^9}, {3.9204466291052856`*^9, 3.9204466583242064`*^9}, {
   3.9204467020761423`*^9, 3.9204468441639357`*^9}, {3.920446951891522*^9, 
   3.920447026396985*^9}, {3.920447142016279*^9, 3.9204471948056717`*^9}, {
   3.920447289326015*^9, 3.92044739258506*^9}, {3.920447430930314*^9, 
   3.920447466105043*^9}, {3.9204475523228903`*^9, 3.920447703668676*^9}, {
   3.920447736851529*^9, 3.920447737565419*^9}, {3.920447789911772*^9, 
   3.920447791164055*^9}, {3.920447857986071*^9, 3.920447888087584*^9}, {
   3.9204480059214373`*^9, 3.920448021222467*^9}, {3.920448052088489*^9, 
   3.92044808532963*^9}, {3.9204481238856897`*^9, 3.920448125141131*^9}, {
   3.920448157817246*^9, 3.920448167856017*^9}, {3.920448205144774*^9, 
   3.920448228037668*^9}, {3.920448262163862*^9, 3.9204483007233143`*^9}, {
   3.920695203753399*^9, 3.920695208069282*^9}, {3.920695265875059*^9, 
   3.9206953176228857`*^9}, {3.920695380910502*^9, 3.92069539897318*^9}, {
   3.920695481628339*^9, 3.920695522565413*^9}, {3.9380642297556267`*^9, 
   3.938064231781435*^9}, 3.948773364504354*^9, 3.948774234115814*^9, 
   3.948774750257701*^9, {3.948774806252582*^9, 3.948774815861765*^9}, {
   3.9487748731831293`*^9, 3.948774919668663*^9}, {3.9487749574678087`*^9, 
   3.9487749890196753`*^9}, {3.9487750252387447`*^9, 
   3.9487750430231247`*^9}, {3.948775303438287*^9, 3.948775354691725*^9}, {
   3.94877585509962*^9, 3.9487758655319242`*^9}, {3.948775911235939*^9, 
   3.94877600507832*^9}, {3.9487760626034946`*^9, 3.9487761038718843`*^9}, {
   3.948776191775847*^9, 3.948776192240596*^9}, {3.948776261682199*^9, 
   3.948776280159267*^9}, {3.948776339522401*^9, 3.948776343841276*^9}, {
   3.948776399714031*^9, 3.9487764716961727`*^9}, {3.9487765107921677`*^9, 
   3.948776539809669*^9}, 3.9487765717295437`*^9, {3.948847384313138*^9, 
   3.948847400388763*^9}, 3.948847487146591*^9, 3.948850943862521*^9, {
   3.948851032501588*^9, 3.948851114154586*^9}, {3.948851173244876*^9, 
   3.948851187645924*^9}, {3.948851228822507*^9, 3.9488513153420687`*^9}, {
   3.948851351378059*^9, 3.948851391140416*^9}, {3.9488514231554947`*^9, 
   3.948851552251041*^9}, {3.948851594019286*^9, 3.948851660795545*^9}, {
   3.948851711403286*^9, 3.948851713372541*^9}, {3.948851751328258*^9, 
   3.948851755714601*^9}, {3.9488518200227537`*^9, 3.948851859874318*^9}, {
   3.948851929313542*^9, 3.9488520094881067`*^9}, {3.948852100551819*^9, 
   3.9488521036497307`*^9}, {3.948852160521689*^9, 3.948852226386466*^9}, {
   3.9488522590166473`*^9, 3.9488522745756273`*^9}, {3.9488523056708097`*^9, 
   3.948852312479521*^9}, {3.948857746296321*^9, 3.9488577656606827`*^9}, {
   3.948857830537795*^9, 3.9488578525764236`*^9}, {3.94885788419438*^9, 
   3.948857921836375*^9}, {3.948858046056061*^9, 3.948858061926873*^9}, {
   3.948858101774263*^9, 3.948858101812511*^9}, {3.948858137769965*^9, 
   3.948858161509028*^9}, {3.9488583272722263`*^9, 3.948858343170589*^9}, 
   3.948858406989403*^9, {3.94885844100012*^9, 3.9488585865638247`*^9}, {
   3.948858629343544*^9, 3.948858636613057*^9}, {3.9488586674909267`*^9, 
   3.9488588888317013`*^9}, {3.948859060210679*^9, 3.948859062236969*^9}, {
   3.948859139768798*^9, 3.948859141923559*^9}, {3.9488592068788853`*^9, 
   3.948859302158236*^9}, {3.9488593676683493`*^9, 3.9488594217145*^9}, {
   3.948859496643837*^9, 3.948859672597177*^9}, {3.9488597383452187`*^9, 
   3.948859792718504*^9}, {3.948859998227296*^9, 3.94886001839872*^9}, {
   3.9488600569*^9, 3.9488600598477983`*^9}, {3.948861047911199*^9, 
   3.948861048779187*^9}},
 EmphasizeSyntaxErrors->True,
 CellLabel->"In[80]:=",ExpressionUUID->"05a1c441-d07f-4dff-a22a-42c5811c1e99"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{{{}, {}, 
       TagBox[
        {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], 
         Opacity[1.], LineBox[CompressedData["
1:eJwVknk4lQkbxr2HLIeynMV6jIaiZBkJSZ5ntNCqHJUR2UuqMypbyMeEQSUN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          "]]},
        Annotation[#, "Charting`Private`Tag$250927#1"]& ]}, {}}, {{{}, {}, 
       TagBox[
        {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], 
         Opacity[1.], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQfaiC59byja52/Ye+asT0Mzosi6/5IPqs2B7GZ32U
OFXkWTOcHzq5WS5ozxQ4P5tPYMPcc/Pg/E3xmi+1wpfA+XYGi0TVNq2E87Xf
fldYvHEdnC868dJieb5NcD7PzrDbJ7ZtgfNNwj2ZNhtuh/NTNj7fpvNoJ5x/
tPFL1POUPXD+/Pt6yn9v7YPzD9R02QQePgDnnzpiEu/CdAjOv/Fqi8f/6MNw
/qLr3kfS1x+B81v/z9z+4fVROD+HdV+ho/NxhP/dZi7e1HwCzs9L9Zrz+t5J
OF/PW0j9kvFpOJ8tZ6LmzcIzcP6jrGeflp86C+dfW/LJeDrPeTj/8KUuZimV
C3C+rFN7gM95BJ/FP/4mX/5FOP+t1yJXU5lLiPBb9aHK6BiCz75c6s3+lMtw
/p1J6x02ClyB821lFC4abUTw/3DM0er2uwrn733SlO7+E8HnjnN9MHnGNTg/
+liRjYvrdTjf/Ez1lZZnCH6h6QTTOS034Py1vfxV4gY34fzS5qxfShcQfPsM
g7hJtbfg/PQNjN031G/D+TLT1n1edwzBv5x1zP5l0R04X+zuzuObhe/C+ds3
7ZAI3YjgR5Ur+UbF3IPzO2+m733/G8FfqrZDjCn0Ppx/sJijQGQdgg8ABFmL
rQ==
          "]]},
        Annotation[#, "Charting`Private`Tag$262940#1"]& ]}, {}}, {{}, {{}, {}, 
       {RGBColor[0.368417, 0.506779, 0.709798], PointSize[
        0.007333333333333334], AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJw1lnlcTP//xWemad93xEcRJVmSrOW8SSiFT7Zsyc5HiIhEJSlkCdFKJBGp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         "]]}}, {{}, {}}}}, InsetBox[
     TagBox[GridBox[{
        {
         FormBox[
          TemplateBox[{"\"Upper bound\""},
           "LineLegend",
           DisplayFunction->(StyleBox[
             StyleBox[
              PaneBox[
               TagBox[
                GridBox[{{
                   TagBox[
                    GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.880722, 0.611041, 0.142051]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.880722, 0.611041, 0.142051]], {}}}, 
                    AspectRatio -> Full, ImageSize -> {20, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.023999999999999994`] -> 
                    Baseline)], #}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                    AutoDelete -> False, 
                    GridBoxDividers -> {
                    "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                    GridBoxItemSize -> {
                    "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {{Left}}, "Rows" -> {{Top}}}, AutoDelete -> 
                 False, GridBoxItemSize -> {
                  "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                 GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
                "Grid"], Alignment -> Left, AppearanceElements -> None, 
               ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
               "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
             FontSize -> 14, LegendMarkerSize -> 12, FontFamily -> "Arial"}, 
             Background -> Automatic, StripOnInput -> False]& ),
           Editable->True,
           InterpretationFunction:>(RowBox[{"LineLegend", "[", 
              RowBox[{
                RowBox[{"{", 
                  RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    
                    TemplateBox[<|
                    "color" -> RGBColor[0.880722, 0.611041, 0.142051]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}], "}"}], ",", 
                RowBox[{"{", #, "}"}], ",", 
                RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
                RowBox[{"LabelStyle", "\[Rule]", 
                  RowBox[{"{", 
                    RowBox[{
                    RowBox[{"FontSize", "\[Rule]", "14"}], ",", 
                    RowBox[{"LegendMarkerSize", "\[Rule]", "12"}]}], "}"}]}], 
                ",", 
                RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )],
          TraditionalForm]},
        {
         FormBox[
          TemplateBox[{"\"Lower bound\""},
           "LineLegend",
           DisplayFunction->(StyleBox[
             StyleBox[
              PaneBox[
               TagBox[
                GridBox[{{
                   TagBox[
                    GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.368417, 0.506779, 0.709798]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], 
                    RGBColor[0.368417, 0.506779, 0.709798]], {}}}, 
                    AspectRatio -> Full, ImageSize -> {20, 10}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[-0.023999999999999994`] -> 
                    Baseline)], #}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                    AutoDelete -> False, 
                    GridBoxDividers -> {
                    "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                    GridBoxItemSize -> {
                    "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {{Left}}, "Rows" -> {{Top}}}, AutoDelete -> 
                 False, GridBoxItemSize -> {
                  "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                 GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
                "Grid"], Alignment -> Left, AppearanceElements -> None, 
               ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
               "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
             FontSize -> 14, LegendMarkerSize -> 12, FontFamily -> "Arial"}, 
             Background -> Automatic, StripOnInput -> False]& ),
           Editable->True,
           InterpretationFunction:>(RowBox[{"LineLegend", "[", 
              RowBox[{
                RowBox[{"{", 
                  RowBox[{"Directive", "[", 
                    RowBox[{
                    RowBox[{"PointSize", "[", "0.007333333333333334`", "]"}], 
                    ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    TemplateBox[<|
                    "color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}], "}"}], ",", 
                RowBox[{"{", #, "}"}], ",", 
                RowBox[{"LegendMarkers", "\[Rule]", 
                  RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"False", ",", "Automatic"}], "}"}], "}"}]}], ",", 
                
                RowBox[{"Joined", "\[Rule]", 
                  RowBox[{"{", "True", "}"}]}], ",", 
                RowBox[{"LabelStyle", "\[Rule]", 
                  RowBox[{"{", 
                    RowBox[{
                    RowBox[{"FontSize", "\[Rule]", "14"}], ",", 
                    RowBox[{"LegendMarkerSize", "\[Rule]", "12"}]}], "}"}]}], 
                ",", 
                RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )],
          TraditionalForm]}
       },
       AutoDelete->False,
       GridBoxAlignment->{"Columns" -> {{Left}}},
       GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
       
       GridBoxSpacings->{"Columns" -> {{0}}}],
      "Grid"], Scaled[{0.12, 0.865}], ImageScaled[{0.5, 0.5}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{False, False},
   AxesLabel->{None, None},
   AxesOrigin->{0.4950000000000011, 2.1824259989862833`},
   DisplayFunction->Identity,
   Frame->True,
   FrameLabel->{
     FormBox[
      GraphicsBox[{
        Thickness[0.052798310454065474`], 
        StyleBox[{
          FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIZIIaxWZDYzAPAZoDyGdDYg8EcUtUDAPxbAnc=
           "], CompressedData["
1:eJxdlG1Ik1EUx+e7kjo3dVozfZwuqz26iRYmxI6QmVIqGjWkbBZryQYprvdJ
VL5QYklpOBE1iWTgW4SlfjAiUkPnqpWaBo4a1MJITUXxrd3nblfqwPPhx+Xe
8z//c84Tfvp8lsKFxWI52b5U2+fMsoc5EuqbI3pWlSLInOBr87hCiI9DQUNI
Q+6uIYkQOoSWWw1tm7yB4mU04Yq0n67xHAkMMxEB8z0Td9YWJJDS+qaFNUgR
PiGUhYxotxHO+mWarX3Fg5oq9tW9KjHOmx2I31HHwHzfbJeSFwg+GR3VCpkE
GFkmDrnvneSbVqv3JjyE7nl7Ej7LhCtougJXhtolEPKU1+gsdwLjp2PT4kkx
HOrKGDjjviZ15Mu0pH7Y82BJapYFvXjPognLT3456DIuIvw979FofIcIPq70
jzV8XpZWl5fmmLQiyEDn/quELelW+VrjOmF1jbww4c+6VIlklYnAWvxNZVSz
IBj5WEBDYYumc93oDNdXEgtGBu16TG5Q0Foxea5KApWyigwniTfhBeTPKJtw
WG9Tn+KuH1iQPukmM/UdFv/LtnpLgord8svYYEH1mmnsZ74viHfr/d89FsGY
zyRPsegF2rnOTFVOFOyci7TWvXWHbrj5dSA4EutvdcPzwI6AH4inXcCcfCqp
Ljac8HEvXnncBkVYv2i9PFxAkfsMsyjSPwc78jvYUf+l18+TdfspGEfnF32A
8XOUwvX0+8Dv5g7K4Blun2M2flctwDo32DCDzhMi7HPMgekiNCA7oI1L+ypz
A6AazeMWGnqyE2Ub5QF4P1JoCLhyX2Mo4WF/DsRAKeUhHNZsBfnRrKim22Ks
o4xP/K/V2WJfKOkPQp2eIszklwoIMz4ZBTDQ213pPiMm3IX8lsUQXl28YK6P
jcb5nghwvns03o8iAd5Xgwj3u50PBsZXf6xHx4duVFcLF6ZQnwr5eB7oTWbe
ecYhnI329IYfKJh9CsF9VLPxfj7cTpjJlx5KuB6lWw7DPnr44b4doeDa1NJE
nIoL//9//gI0HB1q
           "]], 
          
          FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
           0}, {0, 1, 0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGI9IGYC4uTYO27MOwwcRConlZxVkXOYCQKZCP7jxIXX
TOINHEyMQUDW4WDb8vBTTgYOB7r3NZkoS0Hk5Q0cGEDAQdLhy85bXX9ZDRz+
g8B+CQcdRfkvOWV6cP6DCPHtFxfowvnnr4a90a/WgPM36OUtZrTRdNgebBXx
n13KgYWzSz75nZbDl30ft6ZPk3Vw318ra7Fc2+EMCLyRczC12Rs07aG+Q/X9
H7eMo5UdYP7ZoPqked5ZFTgfbE6fOpxvDtJ3UMthziLlnX+e6zm08Pqvn/JU
B6JunTacL9rj9YqlRAPOP7FrRy/bBDUHfa2VwhdUtOB8sP8PqMP5GfkfWk+G
qDkkhASpLzipDuefOuy0NvMegg8zH8ZfD3K3ribUPATf7+LEmH+L1eH86RP4
q8yyNRzSQGCZhkPgLemaxE8acPNR+PMQfKl5cZqnJyD4F8Dhrw4x77WGg8TU
K5wZTBoOT0Dxel7L4dfb1wcsmzUdGliO9huK6zj8+Vb6YE6gNpz/FKRuvS6c
D44PRX2H51na36bLasH5sPCH8WVA7jBQdfAH+euwrkOnjeeuNCVliDo9HQfn
Cc1CaVGK8PCEpDcxOB8c/2dEHByaHh2fEW0A56OnZwCEcTwA
           "]]}, {
          Thickness[0.052798310454065474`]}, StripOnInput -> False]}, {
       ImageSize -> {18.94502615193026, 25.902864259028643`}, 
        BaselinePosition -> Scaled[0.31538730769230766`], 
        ImageSize -> {19., 26.}, 
        PlotRange -> {{0., 18.939999999999998`}, {0., 25.9}}, AspectRatio -> 
        Automatic}], TraditionalForm], 
     FormBox[
      GraphicsBox[{
        Thickness[0.03342245989304813], 
        StyleBox[{
          FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIdIIaxWZDYzATYDFA+AxnqSdVLTzfQ022U2EWJ34kR
BwAG2ALT
           "], CompressedData["
1:eJx1lXtM01cUx3+sdYZkghEpmOLsrw/b348+/GHrmI9w0DAJOjFgpNEqOKXA
FidmGB8ZISJK4iOiYRaFMVGTjkRkMz6QODen+KqgRkFDjBjsJp0Q8UVMRBj3
3vb8osaT3D8+7fndc+733HMu/82ajFwFx3FhI2v1yPpkZOW6R+ySBa4TM4sQ
4mFi2SI8/jZ+wPOzBRZ2qn9csVcEvzPm9K0cmVctu/+VIlHmwb4nf32ps0DN
Id2ZwXIRbGJ91E2lBbIXZRgPFogQW7tc8PWbcf8QeyoiN02bJ0L+mv6tVyuD
/5cIUFm+dcntmSJwxPp1kPpn8cTEchOsv3AqZf8uHnQd3ZmcWYt8dJw5Iu9c
LPKivtvPqupikFOPtni5DTHv+g+pIHLZwq4EDw/HCH+ugq6U7OQDdTyYnusD
B8JVkEd0OSUz9R+tRW4g3y3Qgn0qMRXLa6cWeret3pGwNOj/WAtzSfx7arhy
YXZDwQMLzKnYMs7dySNH70z7T/lSjxxH9JligMGBdQ9rJJkfkjpwZuQb7Yt7
bdXxyHHenlRrUjzkEN0DelCGb5+0MkKEtCujZ1W366FsTHpj5T8CVBHdfXqm
81mZafxamTcrW3ZLWQJcI78P6eE0lHZfThTgJok7w4BM/Twyd5M8DxqwnjSf
qwbMp9Hg31I7xgRUtsMS8lJN8rOVZyWYQu6P3wivznRuf9susXvllbn3h5PR
b+bJHPvTnfD82Uam13kJ9hObYIQTX7z+e9UmCX4j+389OXh+G/MvNTAeZYOn
hxo1ra95ZNoP7jhkul+9hsXLtUPUxr1FrUqe9UGsIxiPZzoYHay+zVrkkjfT
C9vyTcgsfwsyzTPNChWZRXpPiR2Z9udgArLvPaZxCxLAMfOPjH28Fc/P8rLC
rI3OXx0NEjRQfa1A2iiv7OP8u/X7w2EuidUtKRh/vsTmQbHMtL8vyky/77OC
mtzDHInlE2bDepaQc961AZV1mgP5JdEzxQE9RI8nNji/zZt1rfTjTMK0Njug
pblp16cVMp8k9+6eFZn2Z0CF3JQ53TmcF41M+7N6/AfsX1HXYc+WOVQfup8Q
jTye1L9MhUznxlr1B3yk61xEjUJmkmaVz45M7+FxO7gMzrg2lxpoe9famf6T
1Hjf6Bxyj4WxZJ5k6SCpKLnY54pk/fOCZ3X4LBLnW0/xo+9u9CqQ6ff/csj+
BYGct78MJb3P1K9D8y67NXCk0/tImsNBiHc7d6SHFSqQFaSv20zItM+PCch0
LjQJUD8Q2HC9UMPONyyw/KN4fG9C84f1uwXnU+h9Sr+1xzWkkN+r0Pv1P1MC
/yA=
           "]], 
          
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJbIGYCYoemR8dnnDZxWCukw5ceJ+sA45sYg4AcnB/y
9vLHGQflHbjcVEuZokwchCsnlZw9ouAgMy9O8zSDicN/EMhXdJgxgb/KbLWx
A1j7ZEWH6SD+ayOHB67xjrMeQvndRg5nQIBHyWH5Cw+9/x8NIXwfNH6PMpx/
4WrYG31pFQjf0Mhhk17eYkYZNYcDtbIW6S3GcP5MEJA0gfPB7l9t4rDF/Meh
lFWqDk8SF14zOW/ikBASpL5gpYrDobbl4aeMEHywem0Thzuasmv+T1bGyQeH
1z8liHn5UPnLUH4/gt/j9YrF5CCCb6C1UviCiqlDp43nrjQlZTh/g+qT5nm+
KnB+SuwdN+YKVYcXWdrfps+FuV/N4fOGgOxZ7cZwvvcJdtvZWw3h/NrfVgXn
LKDhd0YZzv+waL3C2RVKcL7ytUfBDD0KDgVrum9nOBg5OE9oFkqTUoCE70Ro
/LyRdyjeKvr79DkjePyXgPh6xhD5HHkH/4sTY/45G0PTj7yDxNQrnBlFxg4p
aUCgJu9wEBS+QtD04ygH53/Z93Fr+jRpOD9CNULm3B1JiPnrjB3etOV2G0WL
QtwjaATnN7Ic7Tc8bgjnbwTF8x4DB5B1aW2iDvqg8CsxcGhVYFc9M0UCkg6Z
DR3kdy3Yl+onAQknL0OH7cFWEf/ZpeB8cPq1l4bza+7/uGWcLeNQDwovCZh6
WYe/30ofzLloAOeDzW9G8MHukTGA+E9MBs6HuEcSzoekdzGIeR8NIOFnJ+Jw
8rDT2kw+IzgfJb3B+MD8OAOUziulHNDzLwCscqsb
           "]], 
          
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
            3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
            0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 
            3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
            0}}}, {CompressedData["
1:eJxTTMoPSmViYGAwBmIQ/SRx4TUTfmsHmY1i85kU2Bxg/BjVCJlzNuwOB9qW
h5/6ZAXn21RGrDDdi+B/33mr668ogj9lAn+VGbeVQ7N4LWsmGwecz+3I5zXj
JYJ/nfe2WGoZp0PJVtHfp/msHPyfeF4ynczpMGMmEEhaObSA9XM78Pivn5LK
YePw6+3rA5bJanC+x/5aWYt2NYct5j8OpfyydvgJkl8MlX+B4G/Qy1vMeAbB
7/F6xWLiCOOrOjzP0v42/a+VQ0JIkPqClSpw/4HNfaUKcZ8flL9KDeLfrZZw
/pL7+/jmKFvA+WDzC80cqu//uGU8WwnOnwPy108ZON9jzdHlDBXiDhOCS1Sm
25s7rBXS4Uu3E3FY/sJD77+hBZx/8rDT2sx3CP50UPh1W0L1i0Hcc9XSgQEE
DohDwu+mpcMD13jHWRvFHcSnXuHMCLJ0MDEGgs18UPMtHXoiuv0ZN3A5LAPx
BS0dQNpmRrI7nAGBOxZwvvcJdtvZphbw+AW7hw/BV33SPO/sK3MMPiQ9scL5
EPNYHP6DgbnDklvLHxsyszjU/bYqOCdhAeergdR7ofG7YPaxQNy3B8FPib3j
xqxhBefbg+IvFsEHh8dMK7h54PR9HsEHJaP0J2jywPSPzoflDwDBi1Y0
            "], CompressedData["
1:eJxTTMoPSmViYGAQB2IwPfUKZ4aQlUPN/R+3jLOlHSTmxWmeZrBymDETCCql
4PwY1QiZczFSDiVbRX+fPmfpIL9rwb5UP0mHgjXdtzMaLB0YQOCAuIPfxYkx
/x5bOLxpy+02ihZ1iFZw/Jhsg+BvMf9xKGWVOZxf99uq4FyEuYPGJ5WXszLF
4fwHrvGOszZKwfkhby9/nHFQ1qGR5Wi/4XFzh7VCOnzp/xQd1J40zzvLZeEA
cu5MTWWHxff38c1ptnDYpJe3mFFG1WH6BP4qM21LKF/N4fvOW11/tyL4YP8t
sILznyQuvGZy3srhjqbsmv+XleH8alD4zMbk76+VtUg/YuUgEBtw38hcGWLe
ASu4e9DDFwDLgJ52
            "]}]}, {
          Thickness[0.03342245989304813]}, StripOnInput -> False]}, {
       ImageSize -> {29.921494396014943`, 25.902864259028643`}, 
        BaselinePosition -> Scaled[0.31538730769230766`], 
        ImageSize -> {30., 26.}, 
        PlotRange -> {{0., 29.919999999999998`}, {0., 25.9}}, AspectRatio -> 
        Automatic}], TraditionalForm]},
   FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
   GridLines->{{0.1, 0.30000000000000004`, 0.5, 0.7000000000000001, 0.9}, {
     0.5, 1.5, 2.5, 3.5, 4.5, 5.5, 6.5}},
   GridLinesStyle->Directive[
     GrayLevel[0.5], 
     Dashing[{Small, Small}], 
     Thickness[Tiny]],
   ImagePadding->All,
   ImageSize->{600, 400},
   LabelStyle->Directive[
     GrayLevel[0], 16, FontFamily -> "Times"],
   Method->{
    "DefaultBoundaryStyle" -> Automatic, 
     "DefaultGraphicsInteraction" -> {
      "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
       "Effects" -> {
        "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
         "Droplines" -> {
          "freeformCursorMode" -> True, 
           "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
     "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& )}},
   PlotLabel->FormBox[
     StyleBox[
      TemplateBox[{"\"Bounds on the squashed entanglement of \"", 
        GraphicsBox[{
          Thickness[0.01078981441519206], 
          StyleBox[{
            FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIZIIaxWZDYzFjYDFA+A4VqBopNidtI1QsA/BsCgw==

             "], CompressedData["
1:eJxVVGdMU1EULkMQQYgDHBRobQstFGhfxyuK9kMT3MqIUoNbQHETIA5wGxcO
NKKgBCMa8QdEYyQiUXDEiaBGBUEUQ4wLR6RCMAWx993HI57k5uZ7991zvnO+
c6506bq4ZCeRSORgXzPty9G+DsdnyE8uMmKH870j2g0R6MPLU+xWH4HzLVWe
hZP6cS45/2kQsOLDrqLaJkbAOs4YKL8PrtJMNeHR3YllqXVa3N5TkvA4jsXl
sLXnHNRaiIsWqmqeGVCOna0PKsLxxjd7CfNKgzLOYRgKi2XXuz+Forsz831h
mhr+JZ+nhJnl2E54ssHoId+PBuEK8despH7FIdhmG7u+Tqnk/auRtKA52qki
EDWExwQNvReroLw8Gfz53nYrQibn89JBVt8aL1KPgUe0ItNxEItmlV9pr1VK
80llkeDms1d3RApCO9/dJOBESdSvZWITfhZfktRulGLeiGvPRRNMyImcWpmy
VIr0cm9bzSwet0sEPGzTsYxafT8+ZMmZ7RDjjyZSjw4WvcRa/JBBzt+xSCJ1
viDG+tKcNytyWfp/rhiBpGwHWDwhNkMMC4n/wwg9kWOYL89Hj7Y9a3IY20h4
zb50PHmfFptbupp07t4YkffSbcVONUTE4IX9hGexDPMVFnFdpPv/+IargNNK
Mi7/9XIWMNcHH23mzytDOk/6ybE6b3GaydphHs3pIad8dL/NW4hOAxV4Ybvf
UNRoNXsfnPbVebgCq8j/6e0Czi+w26g2AScT/ykNZm53kQl4cum9EtFrqYCz
SF6JEj5+t/kbyXtcABIJ/2xH9OFCzr+HgCn/IeDi6eW0n61DUUEE36jA9fix
lt69PmAjb8aduK1CULv8yymVL9W/W4PfVb/KlxvF1E80gx6iX7U/1SWbn5u5
Erwe2h711EdP9T0TQPWt0sNrQUwLkyCl/bqVwbNXc7+FJ8rB1Uuppv07JAhX
2a47ScEKfFhytl6/Lpj6qZbw/RIiYG5+YkP5OFJ+DwVJu6BxDHYPtjfCgHA8
qKw45KJRoYHwitbgKYmbFU75Bmrxiej5luHvaTHjoev403MMmE72Di3lU2ng
557B+E2Wi4a3RkSROclihHkKIn06TQdP0n8PWcx6fnT+X6uevjMvWD4fg4Bp
nYzUbyMrvE/c/Ib1v1d979c/yjgeYQ==
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4vw13bczHlg51LMc7TcM13GA8WvR+E8SF14z
yddx0NdaKXzhipVDahoQtOk4SMyL0zytYOWgoyj/JeebrkN/cInKdHsLh/8g
8N4Azj9QK2uRvsUUzld/y7vPoBJo72+rgnMSVg48bqqlTFk2Djz+66ek3rBy
eJql/W26ri2c/wTKh7lnxkwgsETwb0jXJBq5IvgyIHcF2MLdWwuyJwLKP4Lg
c4DsnYXgPwfZ42vp0ADyv7kNhN9rAXFnB9Sdp8wdrgt9cjx/zcLBxBgIJps7
MICAgTmcD3b3DlM4v2Sr6O/T80wg9Dpzhz/fSh/MOWjkMBMMoOafMHC4DfJH
qKWD78WJMf+S9Ry+77zV9Xcq1H0aOqjuB/Jh4QPjw/yfEnvHjdkCwYfFLwBl
G9UB
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {
             1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKC0+9QpnBpOjw8nDTmszz5k5wPhnQGCPuQOP//op
qQyODn4XJ8b8C7Z00J+w4IfhOgeIfI+VQ4T49osMaQ4OJVtFf5+eZ+2gq7VS
+MITe4f8Nd23MxhsHGbMBAJJBP95lva36bF2cP7TxIXXTPJtHbaY/ziUssoa
Qt+ycZCZF6d5eoKVQzjIfDsbh+kT+KvMsi0dToDcqWfjMCG4RGX6f3M4H+Z+
GP8JyNz3pg5LX3jo/Te0cVB90jzv7CwTB/umR8dnrLZx+Put9MGcQmOHJff3
8c0JtnU4DdJ3z9BBAmRvg51DcuwdN+YVhnD3w/hPQe4/i+B/3hCQPSvfwWE5
yJ6Phg7HNa0mnd7v4PB1562uv6nGDm949xnM/OUAsafYBB6+YP9tMHVAD/+b
0jWJRq0ODhpvgRp/Ivhg9/8yhfNXgOw7aOIg7/gx+UyuAyR8bhs7TPnGFj/D
xcFBGmS+gZGDBMj8RfYO6WlA8AzhHxgfHE7ydnA+OPy7bCHxtNcIHj43hD45
nn9m7FD726rgnIatwwtwOJjA+adA7pczg/Nh7ofxQcanqVnA+WD3KVhC4iPa
1qEfFJ/8Vg5fQOG21NZhg17eYsYYa3h8gMP3oDXc/TA+h5tqKdMuBB/mf3C6
jbB2uJgfz34u08HhAyiexK0cjEGgGSpvYQkPT3A8GFlghD8A+IRivw==
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
             37.512499999999996`, 18.6328}, {37.512499999999996`, 
             19.076599999999996`}, {37.14529999999999, 19.382800000000003`}, {
             36.77809999999999, 19.382800000000003`}, {36.3359, 
             19.382800000000003`}, {36.02969999999999, 19.015600000000003`}, {
             36.02969999999999, 18.6484}, {36.02969999999999, 
             18.206299999999995`}, {36.396899999999995`, 
             17.900000000000002`}, {36.762499999999996`, 
             17.900000000000002`}, {37.20629999999999, 17.900000000000002`}, {
             37.512499999999996`, 18.2672}, {37.512499999999996`, 18.6328}}}], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1,
              3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
             1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIPIGYC4l8xuUf/LXJzOAMCf0wcYPxlLzz0/l80c5CY
eoUzg8vNIVJ8+0UGOwuHKd/Y4mf4uML5db+tCs69cIHzweZMcXFYcn8f35zP
5g4PgJRxkIvDDaFPjufTEPx6lqP9htetHBQcPyafSXVx+LAhIHvWcSuHCJA5
21wc9LVWCl+YYuVgce1orgmHK5wPtmcfgn8pP579nKKbA4//+impEdYOb3j3
GcyMcnOYMRMITiL49WB3IvgxIIv/WDuUbBX9fdoPNz+kRGX6fw8Ev8frFYuJ
JTS83lhD6C+uDuKgcNpkDQmfJa4OJsZA0GztoPqked5ZJwQf5h8U/gYXhwNt
y8NPTYLyA1zg7gXrt3KB2w+2zwQ3/w8o/rRcUN2rCTXvB4K/xfzHoZRVCP5G
vbzFjDbmcP4t6ZpEo69mcP4KUHp4aAbxnw2CnwYCbgg+OL14uTiAgn/mSzMH
kLeMQlwcboLMYzWH+GcS1Pyt5vD0MyEYFNDmkPjxcoXznyQuvGbSj+DD4lvj
LVDhSgQf7F8eUzgfos8EVX6NMUT8uSskvfwwctCdsOCH4TZXh+TYO27MEUaQ
dJ/p6uB9gt12NqsRJH2KIviw9A3jg/0pCPXvTiOHdFB4vHOGpPdnxhDzvzlD
4vuxMSR9s7k4TJ/AX2V22xhiPi+CD3afOoLPAAIRLhBzvyH4YLrABM4H238T
mn+NgOmpVtYincUUbj6MD04HD5zh/BzOnwvSDzs7vMjS/jb9rAmcX7Cm+3ZG
AoIPTh88xvD4BYfXCkOHi6DwlXSF8yH+RPBh5Yn/xYkx/5iNHdDLGwBOrO5Y

             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYlfVUqZZBR4O14U+OZ6/ZugA488EgZ1GDtmc
Pxeke3s4rHjhofc/0djBxBgIfrvD+VO+scXP2IPgg4xJm+vusFEvbzHjHyM4
/+vOW11/lyL4/0HA38hB9UnzvLO73B3S04DgmaHDTemaRKO/CP48G50rs8Q8
4Py25eGnjHQ8HL6AzPtq6CDv+DH5jK2Hg8Zb3n0GkkYOl/Lj2c85ejh0e71i
MVE0cvA6wW472xU33xOND/a3p4fDFvMfh1JeGcL5sPCB8b1B+kIR9jeyHO03
DDdwOFAra5F+xt0h4BbQI5v0HEq2iv4+vc3dQaQHaEEIgp+R/6H1pAlu/lpQ
wPDqObiB4uOAu0Mq2P+6DhJTr3BmnELwl4HC/SaCD4s/fa2VwhdEDBzQ4xcA
xGHX1g==
             "]], 
            FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIZIIaxWZDYzAPAZoDyGdDYg8EcUtUDAPxbAnc=
             "], CompressedData["
1:eJxdlGtIFFEUx9dH2cvoYSmUoFCUq7vpON1ZF4WzJeK9M2IZodHaarlqLzVS
StAKhRLsS2qkZi6yPQzSNJKlD2ooouQjLTGpKAk/mCWVgQjaY+7c3RnqwP3w
Y+55/c+5E3o8P8Xuo9PpvOSD5eMtn7RA15iuVYLmmUTjn1AEfWHmqkGXBOce
Vb7LLUAgDfjF3e6UYDqzaYJ3aHxpyVwwskpQ+e7HrvUNPwW4TmZ9+WI3O03Q
XRpsypkWVc7Jlg1pHHhzfHXuWwJxxWnNe1sElsdFAMo+9deKAth6X4fb2wk8
FRZ7svQmFj+TqP58tGxryb/xXmGVN8xbXmbfwzBE7YwJhIm+s/wVDP7Jj2vs
kwL4OqvMXulYzVdHzeK+b0UqK/UlaTxzKnzhVhyCDFofxrAmYWeRtx6x+lM1
Pt+xZWkwW2NFt1wMiu5GxPQpxJCV/j7BpwLBWL7Nb+QGhkLqlycAHYPOhUGk
Oh82weS2kkxuBVGZthnNaTxK/S0E3mySG9+q8fJC0VRDk6Cyp19lHkYCPVcf
pL54giBeLrM+hLA+YxC7/xkznat52DVd3jjcgyGI6pwSzfTrwHA0xPLjxFcO
vrcdOF3vwLBH/3DzKK9xJZ1bqMbKPGejVH9Ft+4odX4e9uT3sKd/pb+JKDan
AAK/aH8bObhM9Q0iEEnz7+BYPD1herdycE1uk+MJtBvznF7LHItrI2Cl9Vt5
6Kf77yCwvfFY2GAGYjo5CZvPRQQ1CyttteNu/1j3/gSLsHvOvyvymcD8k0VV
fyV/lajOxxEbMV7/QWOl/ghJZWU/EyXQUZsSVFb2eb/G9+l7HUOwju4xuL9X
I7hD4yOJ1YMRXJDXdviQCItzX57HlBuZngdFaKP1W41A2x5KEt11aDzQu6/l
5G+DyqVU1woDe092EUrm5UGaDfBNTlNXprGib43GAfR+pwi1dJ+OGJhewyLb
j3gj/P//+QsURPKM
             "]], 
            
            FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1,
              3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {
             0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGI9IGYC4vKIFaZntf0dDrctDz9VZOhwBgR4EHxX1VKm
WRz+DgdBfCdDhzvSNYlGf/0ckmPvuDGvMHB4mrjwmsl7PwfVJ83zzlYZONwA
yT/1c/jzrfTBnEQDB5bFk6wYpyL4KiB1WQi+7oQFPwzTfOH8VqA1Rj2+DuJT
r3BmLDJwuL+Pb47xI1+H60KfHM+HGTqUbBX9fZrNz2GL+Y9DKbOg7r3j52Cg
tVL4goqxA8w/jSxH+w23I/gR4tsvMpwzgfOXvfDQ+y9o5mDf9Oj4jNVQ978y
czC/djTXhAPBB5uf4gvng/3D6uvgd3FizL/LpnA+2P0PTeB8sPmBJg5/YnKP
/nNC8J+AwssdwYeZD+MnHL6sndrp6xCj4PgxuQbBTwOBawj+LVA4q5o6zLXR
uTIrD+q+KFO4+TD+W959BjOtEPyjmlaTTpsj+DmcPxekG/s6pIDiM8IUEh9+
vg5fNgRkzxI3g8TDLF8HDbBBZg4gZ535iuD7nGC3nZ3rB+eD42ebn0OP1ysW
k4umcD4s/GH804ed1mbeM3a4kB/Pfq4QKs9n7DBjJhAo+jlwuwETXpQRPDxr
PgEdtEsfzjcxBgF9hzXdtzMY2P3hfPT0DAD6rEYK
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYhudK7OeTQxwuC70yfH8NUMHGH8mCOw0cvCX
E8vyrQ9wWPHCQ+9/orGDMQiEI/iPRWRPPjVH8BdPsmL01Qhw2KiXt5jxjxGc
/3Xnra6/SxH8/yDgb+Swpvt2BgNQf3oaEDwzdGhfHn7KKALBf7F9PfPzFAQ/
Jvfov035AQ5fQOZ9NXTQtJp0ur4iwEHjLe8+A0kjh+ZAz7kNVQEO3V6vWEwU
jRz218papNcQzwfbUxfgsMX8x6GUV4ZwPix8YHzvE+y2s0MR9jeyHO03DDdw
qIhYYXrWPsAh4JZ0TeImPYfgEpXp/00CHER6gBaEIPgZ+R9aT5rg5q9VfdI8
j1fPwRoUH5YBDqlg/+s6gITP2iH4b4DenumG4MPiT19rpfAFEQMH9PgFAEjr
1BM=
             "]], 
            
            FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {0, 
              1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {
              0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
              3}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
              0}}}, {CompressedData["
1:eJxTTMoPSmViYGCQBWIQvb9W1iK9J8hhQnCJyvR6EwcY/5Z0TaLRUxMHV9VS
plkamPwZM4HgpDWcv0EvbzGjjI1DbO7Rf5vUgxx6QebJ2zgcvqydKimG4H/e
EJA963MA3DwYH2b/YxHZk0/fB2Lw/4OBEZxvDALFRg6R4tsvMrwLdNgIst/H
yKF23bak+pUI/oQFPwyfTcPkp6cBwTNDh/v7+OYYbwt0OHnYaW3mO0OHNd23
MxheI/iLJ1kx+vIEwflg83URfM/qZn2fJAQfFCwzG4Pg5sP4MPvFPQL+SOQj
+G949xnM1ELwYeEJ8x+MD/M/jI8eXzA+AL3CxY8=
              "], {{71.79379999999999, 20.8953}, {68.1109, 20.8953}, {
              71.79379999999999, 26.77969999999999}, {71.79379999999999, 
              20.8953}}}], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
             77.3125, 18.6328}, {77.3125, 19.076599999999996`}, {
             76.94529999999999, 19.382800000000003`}, {76.57809999999999, 
             19.382800000000003`}, {76.13589999999998, 19.382800000000003`}, {
             75.82969999999999, 19.015600000000003`}, {75.82969999999999, 
             18.6484}, {75.82969999999999, 18.206299999999995`}, {
             76.19689999999999, 17.900000000000002`}, {76.56249999999999, 
             17.900000000000002`}, {77.00630000000001, 17.900000000000002`}, {
             77.3125, 18.2672}, {77.3125, 18.6328}}}], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {
             1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKP1lQ0D2LPdQh5OHndZmnjNzgPHPgMAec4c3vPsM
ZrqFOvhdnBjzL9jSoXbdtqR6Wah8j5WD0CfH82k/QxxKtor+Pj3P2uETSP/+
EIf8Nd23MxhsoOoQfAXHj8lnYhH8B/v45hgrhThsMf9xKGWVtUNIicr0/3+C
HWTmxWmenmDlYKNzZdazq8EO0yfwV5llWzpEiG+/yHAp2GFCMEihOZwPcz+M
/yRx4TWT96YOExb8MHwG5Ks+aZ53dpaJww+2+Bk+H4Md/n4rfTCn0NghQE4s
y1c6xOE0SP89Q4h/00IckmPvuDGvMIS7H8YHu38ngg92/78Qh+UvPPT+fzR0
8Kpu1vdRC3X4uvNW199UY4fY3KP/NjmHOiy5D1RYbAIPX7D/Npg6oIc/2P8c
oQ4ab4EO+Yngg93/yxTOXwGy7yDUP39DIOFz29hhw8OXUze9CHGQBplvYOQA
Dub1IQ7paUDwDOEfGB/sfj8EH2y+RojD8yztb9P3GsHD5wYoop8ZO7ipljLN
EghxeAGSP2sC558CuV/ODM6HuR/GBxmfpmYB54Pdp2AJcb9siEM/KD75rRye
iMiefKof4rBBL28xY4w1PD7A4XvQGu5+GP/F9vXMz7cg+DD/8/ivn5IaYQ1x
/+8Qhw+gcBa3cmAAAWD4geUtLOHhKT71CmeGkQVG+AMAA5ln1g==
             "]], 
            
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4gO1shbpJWEOYHqLqQOMf/Kw09rMc2YOM0Eg
N8zBvunR8RmrLRwmLPhh+MwozGE/SN0SKwcGEGAJc5g6gb/KzNrGoTJihenZ
zaEOtb+tCs5F2ELkVyD4BfHs5ySXIvg9Xq9YTBaGOuhrrRS+EILgg2lHTP6R
y9qpkotCHXxOsNvONrV1kPAI+COxONThaZb2t+m6UPlLoQ48bqqlTFk2DkKf
HM+neYY5qL/l3WdQaQXn8/ivn5K6wxTO9784MebfZwOIeZdDHVp4gQpY9eDm
nwCFR50O3P4niQuvmeTrwN1Xz3K03zAcN19mXpzmaQMdVP9r6KCGD5Cv+qR5
3tlNCL6NzpVZz1jDHF4UbxX9na3noOD4MfmMKdS9jw0cOH4uSN+cFuaQngYE
04zg8XcGBGxMHNDjFwDmvsmW
             "]]}, {
            Thickness[0.01078981441519206]}, StripOnInput -> False]}, {
         ImageSize -> {92.68298879202989, 30.42527521793275}, 
          BaselinePosition -> Scaled[0.2920842833365587], 
          ImageSize -> {93., 31.}, 
          PlotRange -> {{0., 92.67999999999999}, {0., 30.419999999999998`}}, 
          AspectRatio -> Automatic}]}, "RowDefault"], FontSize -> 18, 
      FontFamily -> "Helvetica", 
      GrayLevel[0], StripOnInput -> False], TraditionalForm],
   PlotRange->{{0., 1.}, {0., 7.2}},
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {
      Scaled[0.05], 
      Scaled[0.05]}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{{{{{}, {}, 
         Annotation[{
           Directive[
            Opacity[1.], 
            AbsoluteThickness[1.6], 
            RGBColor[0.880722, 0.611041, 0.142051]], 
           Line[CompressedData["
1:eJwVknk4lQkbxr2HLIeynMV6jIaiZBkJSZ5ntNCqHJUR2UuqMypbyMeEQSUN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            "]]}, "Charting`Private`Tag$250927#1"]}}, {}}, {{{{}, {}, 
         Annotation[{
           Directive[
            Opacity[1.], 
            AbsoluteThickness[1.6], 
            RGBColor[0.880722, 0.611041, 0.142051]], 
           Line[CompressedData["
1:eJxTTMoPSmViYGAwAWIQfaiC59byja52/Ye+asT0Mzosi6/5IPqs2B7GZ32U
OFXkWTOcHzq5WS5ozxQ4P5tPYMPcc/Pg/E3xmi+1wpfA+XYGi0TVNq2E87Xf
fldYvHEdnC868dJieb5NcD7PzrDbJ7ZtgfNNwj2ZNhtuh/NTNj7fpvNoJ5x/
tPFL1POUPXD+/Pt6yn9v7YPzD9R02QQePgDnnzpiEu/CdAjOv/Fqi8f/6MNw
/qLr3kfS1x+B81v/z9z+4fVROD+HdV+ho/NxhP/dZi7e1HwCzs9L9Zrz+t5J
OF/PW0j9kvFpOJ8tZ6LmzcIzcP6jrGeflp86C+dfW/LJeDrPeTj/8KUuZimV
C3C+rFN7gM95BJ/FP/4mX/5FOP+t1yJXU5lLiPBb9aHK6BiCz75c6s3+lMtw
/p1J6x02ClyB821lFC4abUTw/3DM0er2uwrn733SlO7+E8HnjnN9MHnGNTg/
+liRjYvrdTjf/Ez1lZZnCH6h6QTTOS034Py1vfxV4gY34fzS5qxfShcQfPsM
g7hJtbfg/PQNjN031G/D+TLT1n1edwzBv5x1zP5l0R04X+zuzuObhe/C+ds3
7ZAI3YjgR5Ur+UbF3IPzO2+m733/G8FfqrZDjCn0Ppx/sJijQGQdgg8ABFmL
rQ==
            "]]}, "Charting`Private`Tag$262940#1"]}}, {}}, {{}, {{{}, {}, {
          Hue[0.67, 0.6, 0.6], 
          Directive[
           PointSize[0.007333333333333334], 
           AbsoluteThickness[1.6], 
           RGBColor[0.368417, 0.506779, 0.709798]], 
          Line[CompressedData["
1:eJw1lnlcTP//xWemad93xEcRJVmSrOW8SSiFT7Zsyc5HiIhEJSlkCdFKJBGp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           "]]}}}, {{}, {}}}}, {Frame -> True, PlotLabel -> Style[
        Row[{"Bounds on the squashed entanglement of ", 
          Graphics[{
            Thickness[0.01078981441519206], 
            Style[{
              FilledCurve[CompressedData["
1:eJxTTMoPymNmYGBgBGIZIIaxWZDYzFjYDFA+A4VqBopNidtI1QsA/BsCgw==

               "], CompressedData["
1:eJxVVGdMU1EULkMQQYgDHBRobQstFGhfxyuK9kMT3MqIUoNbQHETIA5wGxcO
NKKgBCMa8QdEYyQiUXDEiaBGBUEUQ4wLR6RCMAWx993HI57k5uZ7991zvnO+
c6506bq4ZCeRSORgXzPty9G+DsdnyE8uMmKH870j2g0R6MPLU+xWH4HzLVWe
hZP6cS45/2kQsOLDrqLaJkbAOs4YKL8PrtJMNeHR3YllqXVa3N5TkvA4jsXl
sLXnHNRaiIsWqmqeGVCOna0PKsLxxjd7CfNKgzLOYRgKi2XXuz+Forsz831h
mhr+JZ+nhJnl2E54ssHoId+PBuEK8despH7FIdhmG7u+Tqnk/auRtKA52qki
EDWExwQNvReroLw8Gfz53nYrQibn89JBVt8aL1KPgUe0ItNxEItmlV9pr1VK
80llkeDms1d3RApCO9/dJOBESdSvZWITfhZfktRulGLeiGvPRRNMyImcWpmy
VIr0cm9bzSwet0sEPGzTsYxafT8+ZMmZ7RDjjyZSjw4WvcRa/JBBzt+xSCJ1
viDG+tKcNytyWfp/rhiBpGwHWDwhNkMMC4n/wwg9kWOYL89Hj7Y9a3IY20h4
zb50PHmfFptbupp07t4YkffSbcVONUTE4IX9hGexDPMVFnFdpPv/+IargNNK
Mi7/9XIWMNcHH23mzytDOk/6ybE6b3GaydphHs3pIad8dL/NW4hOAxV4Ybvf
UNRoNXsfnPbVebgCq8j/6e0Czi+w26g2AScT/ykNZm53kQl4cum9EtFrqYCz
SF6JEj5+t/kbyXtcABIJ/2xH9OFCzr+HgCn/IeDi6eW0n61DUUEE36jA9fix
lt69PmAjb8aduK1CULv8yymVL9W/W4PfVb/KlxvF1E80gx6iX7U/1SWbn5u5
Erwe2h711EdP9T0TQPWt0sNrQUwLkyCl/bqVwbNXc7+FJ8rB1Uuppv07JAhX
2a47ScEKfFhytl6/Lpj6qZbw/RIiYG5+YkP5OFJ+DwVJu6BxDHYPtjfCgHA8
qKw45KJRoYHwitbgKYmbFU75Bmrxiej5luHvaTHjoev403MMmE72Di3lU2ng
557B+E2Wi4a3RkSROclihHkKIn06TQdP0n8PWcx6fnT+X6uevjMvWD4fg4Bp
nYzUbyMrvE/c/Ib1v1d979c/yjgeYQ==
               "]], 
              
              FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
                3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
               3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4vw13bczHlg51LMc7TcM13GA8WvR+E8SF14z
yddx0NdaKXzhipVDahoQtOk4SMyL0zytYOWgoyj/JeebrkN/cInKdHsLh/8g
8N4Azj9QK2uRvsUUzld/y7vPoBJo72+rgnMSVg48bqqlTFk2Djz+66ek3rBy
eJql/W26ri2c/wTKh7lnxkwgsETwb0jXJBq5IvgyIHcF2MLdWwuyJwLKP4Lg
c4DsnYXgPwfZ42vp0ADyv7kNhN9rAXFnB9Sdp8wdrgt9cjx/zcLBxBgIJps7
MICAgTmcD3b3DlM4v2Sr6O/T80wg9Dpzhz/fSh/MOWjkMBMMoOafMHC4DfJH
qKWD78WJMf+S9Ry+77zV9Xcq1H0aOqjuB/Jh4QPjw/yfEnvHjdkCwYfFLwBl
G9UB
               "]], 
              
              FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
                3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {
               1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
               3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKC0+9QpnBpOjw8nDTmszz5k5wPhnQGCPuQOP//op
qQyODn4XJ8b8C7Z00J+w4IfhOgeIfI+VQ4T49osMaQ4OJVtFf5+eZ+2gq7VS
+MITe4f8Nd23MxhsHGbMBAJJBP95lva36bF2cP7TxIXXTPJtHbaY/ziUssoa
Qt+ycZCZF6d5eoKVQzjIfDsbh+kT+KvMsi0dToDcqWfjMCG4RGX6f3M4H+Z+
GP8JyNz3pg5LX3jo/Te0cVB90jzv7CwTB/umR8dnrLZx+Put9MGcQmOHJff3
8c0JtnU4DdJ3z9BBAmRvg51DcuwdN+YVhnD3w/hPQe4/i+B/3hCQPSvfwWE5
yJ6Phg7HNa0mnd7v4PB1562uv6nGDm949xnM/OUAsafYBB6+YP9tMHVAD/+b
0jWJRq0ODhpvgRp/Ivhg9/8yhfNXgOw7aOIg7/gx+UyuAyR8bhs7TPnGFj/D
xcFBGmS+gZGDBMj8RfYO6WlA8AzhHxgfHE7ydnA+OPy7bCHxtNcIHj43hD45
nn9m7FD726rgnIatwwtwOJjA+adA7pczg/Nh7ofxQcanqVnA+WD3KVhC4iPa
1qEfFJ/8Vg5fQOG21NZhg17eYsYYa3h8gMP3oDXc/TA+h5tqKdMuBB/mf3C6
jbB2uJgfz34u08HhAyiexK0cjEGgGSpvYQkPT3A8GFlghD8A+IRivw==
               "]], 
              
              FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
               37.512499999999996`, 18.6328}, {37.512499999999996`, 
               19.076599999999996`}, {37.14529999999999, 
               19.382800000000003`}, {36.77809999999999, 
               19.382800000000003`}, {36.3359, 19.382800000000003`}, {
               36.02969999999999, 19.015600000000003`}, {36.02969999999999, 
               18.6484}, {36.02969999999999, 18.206299999999995`}, {
               36.396899999999995`, 17.900000000000002`}, {
               36.762499999999996`, 17.900000000000002`}, {37.20629999999999, 
               17.900000000000002`}, {37.512499999999996`, 18.2672}, {
               37.512499999999996`, 18.6328}}}], 
              
              FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3,
                3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1,
                3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
               3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
               3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIPIGYC4l8xuUf/LXJzOAMCf0wcYPxlLzz0/l80c5CY
eoUzg8vNIVJ8+0UGOwuHKd/Y4mf4uML5db+tCs69cIHzweZMcXFYcn8f35zP
5g4PgJRxkIvDDaFPjufTEPx6lqP9htetHBQcPyafSXVx+LAhIHvWcSuHCJA5
21wc9LVWCl+YYuVgce1orgmHK5wPtmcfgn8pP579nKKbA4//+impEdYOb3j3
GcyMcnOYMRMITiL49WB3IvgxIIv/WDuUbBX9fdoPNz+kRGX6fw8Ev8frFYuJ
JTS83lhD6C+uDuKgcNpkDQmfJa4OJsZA0GztoPqked5ZJwQf5h8U/gYXhwNt
y8NPTYLyA1zg7gXrt3KB2w+2zwQ3/w8o/rRcUN2rCTXvB4K/xfzHoZRVCP5G
vbzFjDbmcP4t6ZpEo69mcP4KUHp4aAbxnw2CnwYCbgg+OL14uTiAgn/mSzMH
kLeMQlwcboLMYzWH+GcS1Pyt5vD0MyEYFNDmkPjxcoXznyQuvGbSj+DD4lvj
LVDhSgQf7F8eUzgfos8EVX6NMUT8uSskvfwwctCdsOCH4TZXh+TYO27MEUaQ
dJ/p6uB9gt12NqsRJH2KIviw9A3jg/0pCPXvTiOHdFB4vHOGpPdnxhDzvzlD
4vuxMSR9s7k4TJ/AX2V22xhiPi+CD3afOoLPAAIRLhBzvyH4YLrABM4H238T
mn+NgOmpVtYincUUbj6MD04HD5zh/BzOnwvSDzs7vMjS/jb9rAmcX7Cm+3ZG
AoIPTh88xvD4BYfXCkOHi6DwlXSF8yH+RPBh5Yn/xYkx/5iNHdDLGwBOrO5Y

               "]], 
              
              FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
                3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
               3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYlfVUqZZBR4O14U+OZ6/ZugA488EgZ1GDtmc
Pxeke3s4rHjhofc/0djBxBgIfrvD+VO+scXP2IPgg4xJm+vusFEvbzHjHyM4
/+vOW11/lyL4/0HA38hB9UnzvLO73B3S04DgmaHDTemaRKO/CP48G50rs8Q8
4Py25eGnjHQ8HL6AzPtq6CDv+DH5jK2Hg8Zb3n0GkkYOl/Lj2c85ejh0e71i
MVE0cvA6wW472xU33xOND/a3p4fDFvMfh1JeGcL5sPCB8b1B+kIR9jeyHO03
DDdwOFAra5F+xt0h4BbQI5v0HEq2iv4+vc3dQaQHaEEIgp+R/6H1pAlu/lpQ
wPDqObiB4uOAu0Mq2P+6DhJTr3BmnELwl4HC/SaCD4s/fa2VwhdEDBzQ4xcA
xGHX1g==
               "]], 
              FilledCurve[CompressedData["
1:eJxTTMoPymNmYGBgBGIZIIaxWZDYzAPAZoDyGdDYg8EcUtUDAPxbAnc=
               "], CompressedData["
1:eJxdlGtIFFEUx9dH2cvoYSmUoFCUq7vpON1ZF4WzJeK9M2IZodHaarlqLzVS
StAKhRLsS2qkZi6yPQzSNJKlD2ooouQjLTGpKAk/mCWVgQjaY+7c3RnqwP3w
Y+55/c+5E3o8P8Xuo9PpvOSD5eMtn7RA15iuVYLmmUTjn1AEfWHmqkGXBOce
Vb7LLUAgDfjF3e6UYDqzaYJ3aHxpyVwwskpQ+e7HrvUNPwW4TmZ9+WI3O03Q
XRpsypkWVc7Jlg1pHHhzfHXuWwJxxWnNe1sElsdFAMo+9deKAth6X4fb2wk8
FRZ7svQmFj+TqP58tGxryb/xXmGVN8xbXmbfwzBE7YwJhIm+s/wVDP7Jj2vs
kwL4OqvMXulYzVdHzeK+b0UqK/UlaTxzKnzhVhyCDFofxrAmYWeRtx6x+lM1
Pt+xZWkwW2NFt1wMiu5GxPQpxJCV/j7BpwLBWL7Nb+QGhkLqlycAHYPOhUGk
Oh82weS2kkxuBVGZthnNaTxK/S0E3mySG9+q8fJC0VRDk6Cyp19lHkYCPVcf
pL54giBeLrM+hLA+YxC7/xkznat52DVd3jjcgyGI6pwSzfTrwHA0xPLjxFcO
vrcdOF3vwLBH/3DzKK9xJZ1bqMbKPGejVH9Ft+4odX4e9uT3sKd/pb+JKDan
AAK/aH8bObhM9Q0iEEnz7+BYPD1herdycE1uk+MJtBvznF7LHItrI2Cl9Vt5
6Kf77yCwvfFY2GAGYjo5CZvPRQQ1CyttteNu/1j3/gSLsHvOvyvymcD8k0VV
fyV/lajOxxEbMV7/QWOl/ghJZWU/EyXQUZsSVFb2eb/G9+l7HUOwju4xuL9X
I7hD4yOJ1YMRXJDXdviQCItzX57HlBuZngdFaKP1W41A2x5KEt11aDzQu6/l
5G+DyqVU1woDe092EUrm5UGaDfBNTlNXprGib43GAfR+pwi1dJ+OGJhewyLb
j3gj/P//+QsURPKM
               "]], 
              
              FilledCurve[{{{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3,
                3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1,
                3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
               0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGI9IGYC4vKIFaZntf0dDrctDz9VZOhwBgR4EHxX1VKm
WRz+DgdBfCdDhzvSNYlGf/0ckmPvuDGvMHB4mrjwmsl7PwfVJ83zzlYZONwA
yT/1c/jzrfTBnEQDB5bFk6wYpyL4KiB1WQi+7oQFPwzTfOH8VqA1Rj2+DuJT
r3BmLDJwuL+Pb47xI1+H60KfHM+HGTqUbBX9fZrNz2GL+Y9DKbOg7r3j52Cg
tVL4goqxA8w/jSxH+w23I/gR4tsvMpwzgfOXvfDQ+y9o5mDf9Oj4jNVQ978y
czC/djTXhAPBB5uf4gvng/3D6uvgd3FizL/LpnA+2P0PTeB8sPmBJg5/YnKP
/nNC8J+AwssdwYeZD+MnHL6sndrp6xCj4PgxuQbBTwOBawj+LVA4q5o6zLXR
uTIrD+q+KFO4+TD+W959BjOtEPyjmlaTTpsj+DmcPxekG/s6pIDiM8IUEh9+
vg5fNgRkzxI3g8TDLF8HDbBBZg4gZ535iuD7nGC3nZ3rB+eD42ebn0OP1ysW
k4umcD4s/GH804ed1mbeM3a4kB/Pfq4QKs9n7DBjJhAo+jlwuwETXpQRPDxr
PgEdtEsfzjcxBgF9hzXdtzMY2P3hfPT0DAD6rEYK
               "]], 
              
              FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
                3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
               3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYhudK7OeTQxwuC70yfH8NUMHGH8mCOw0cvCX
E8vyrQ9wWPHCQ+9/orGDMQiEI/iPRWRPPjVH8BdPsmL01Qhw2KiXt5jxjxGc
/3Xnra6/SxH8/yDgb+Swpvt2BgNQf3oaEDwzdGhfHn7KKALBf7F9PfPzFAQ/
Jvfov035AQ5fQOZ9NXTQtJp0ur4iwEHjLe8+A0kjh+ZAz7kNVQEO3V6vWEwU
jRz218papNcQzwfbUxfgsMX8x6GUV4ZwPix8YHzvE+y2s0MR9jeyHO03DDdw
qIhYYXrWPsAh4JZ0TeImPYfgEpXp/00CHER6gBaEIPgZ+R9aT5rg5q9VfdI8
j1fPwRoUH5YBDqlg/+s6gITP2iH4b4DenumG4MPiT19rpfAFEQMH9PgFAEjr
1BM=
               "]], 
              
              FilledCurve[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1,
                 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {
                0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
                3}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                0}}}, {CompressedData["
1:eJxTTMoPSmViYGCQBWIQvb9W1iK9J8hhQnCJyvR6EwcY/5Z0TaLRUxMHV9VS
plkamPwZM4HgpDWcv0EvbzGjjI1DbO7Rf5vUgxx6QebJ2zgcvqydKimG4H/e
EJA963MA3DwYH2b/YxHZk0/fB2Lw/4OBEZxvDALFRg6R4tsvMrwLdNgIst/H
yKF23bak+pUI/oQFPwyfTcPkp6cBwTNDh/v7+OYYbwt0OHnYaW3mO0OHNd23
MxheI/iLJ1kx+vIEwflg83URfM/qZn2fJAQfFCwzG4Pg5sP4MPvFPQL+SOQj
+G949xnM1ELwYeEJ8x+MD/M/jI8eXzA+AL3CxY8=
                "], {{71.79379999999999, 20.8953}, {68.1109, 20.8953}, {
                71.79379999999999, 26.77969999999999}, {71.79379999999999, 
                20.8953}}}], 
              
              FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, {{{
               77.3125, 18.6328}, {77.3125, 19.076599999999996`}, {
               76.94529999999999, 19.382800000000003`}, {76.57809999999999, 
               19.382800000000003`}, {76.13589999999998, 
               19.382800000000003`}, {75.82969999999999, 
               19.015600000000003`}, {75.82969999999999, 18.6484}, {
               75.82969999999999, 18.206299999999995`}, {76.19689999999999, 
               17.900000000000002`}, {76.56249999999999, 
               17.900000000000002`}, {77.00630000000001, 
               17.900000000000002`}, {77.3125, 18.2672}, {77.3125, 
               18.6328}}}], 
              
              FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
                3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {
               1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
               3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJJKP1lQ0D2LPdQh5OHndZmnjNzgPHPgMAec4c3vPsM
ZrqFOvhdnBjzL9jSoXbdtqR6Wah8j5WD0CfH82k/QxxKtor+Pj3P2uETSP/+
EIf8Nd23MxhsoOoQfAXHj8lnYhH8B/v45hgrhThsMf9xKGWVtUNIicr0/3+C
HWTmxWmenmDlYKNzZdazq8EO0yfwV5llWzpEiG+/yHAp2GFCMEihOZwPcz+M
/yRx4TWT96YOExb8MHwG5Ks+aZ53dpaJww+2+Bk+H4Md/n4rfTCn0NghQE4s
y1c6xOE0SP89Q4h/00IckmPvuDGvMIS7H8YHu38ngg92/78Qh+UvPPT+fzR0
8Kpu1vdRC3X4uvNW199UY4fY3KP/NjmHOiy5D1RYbAIPX7D/Npg6oIc/2P8c
oQ4ab4EO+Yngg93/yxTOXwGy7yDUP39DIOFz29hhw8OXUze9CHGQBplvYOQA
Dub1IQ7paUDwDOEfGB/sfj8EH2y+RojD8yztb9P3GsHD5wYoop8ZO7ipljLN
EghxeAGSP2sC558CuV/ODM6HuR/GBxmfpmYB54Pdp2AJcb9siEM/KD75rRye
iMiefKof4rBBL28xY4w1PD7A4XvQGu5+GP/F9vXMz7cg+DD/8/ivn5IaYQ1x
/+8Qhw+gcBa3cmAAAWD4geUtLOHhKT71CmeGkQVG+AMAA5ln1g==
               "]], 
              
              FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
                3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
               3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4gO1shbpJWEOYHqLqQOMf/Kw09rMc2YOM0Eg
N8zBvunR8RmrLRwmLPhh+MwozGE/SN0SKwcGEGAJc5g6gb/KzNrGoTJihenZ
zaEOtb+tCs5F2ELkVyD4BfHs5ySXIvg9Xq9YTBaGOuhrrRS+EILgg2lHTP6R
y9qpkotCHXxOsNvONrV1kPAI+COxONThaZb2t+m6UPlLoQ48bqqlTFk2DkKf
HM+neYY5qL/l3WdQaQXn8/ivn5K6wxTO9784MebfZwOIeZdDHVp4gQpY9eDm
nwCFR50O3P4niQuvmeTrwN1Xz3K03zAcN19mXpzmaQMdVP9r6KCGD5Cv+qR5
3tlNCL6NzpVZz1jDHF4UbxX9na3noOD4MfmMKdS9jw0cOH4uSN+cFuaQngYE
04zg8XcGBGxMHNDjFwDmvsmW
               "]]}, 
             Thickness[0.01078981441519206]]}, {
           ImageSize -> {92.68298879202989, 30.42527521793275}, 
            BaselinePosition -> Scaled[0.2920842833365587], 
            ImageSize -> {93., 31.}, 
            PlotRange -> {{0., 92.67999999999999}, {0., 30.419999999999998`}},
             AspectRatio -> Automatic}]}], FontSize -> 18, FontFamily -> 
        "Helvetica", 
        GrayLevel[0]], FrameLabel -> {
        Graphics[{
          Thickness[0.052798310454065474`], 
          Style[{
            FilledCurve[CompressedData["
1:eJxTTMoPymNmYGBgBGIZIIaxWZDYzAPAZoDyGdDYg8EcUtUDAPxbAnc=
             "], CompressedData["
1:eJxdlG1Ik1EUx+e7kjo3dVozfZwuqz26iRYmxI6QmVIqGjWkbBZryQYprvdJ
VL5QYklpOBE1iWTgW4SlfjAiUkPnqpWaBo4a1MJITUXxrd3nblfqwPPhx+Xe
8z//c84Tfvp8lsKFxWI52b5U2+fMsoc5EuqbI3pWlSLInOBr87hCiI9DQUNI
Q+6uIYkQOoSWWw1tm7yB4mU04Yq0n67xHAkMMxEB8z0Td9YWJJDS+qaFNUgR
PiGUhYxotxHO+mWarX3Fg5oq9tW9KjHOmx2I31HHwHzfbJeSFwg+GR3VCpkE
GFkmDrnvneSbVqv3JjyE7nl7Ej7LhCtougJXhtolEPKU1+gsdwLjp2PT4kkx
HOrKGDjjviZ15Mu0pH7Y82BJapYFvXjPognLT3456DIuIvw979FofIcIPq70
jzV8XpZWl5fmmLQiyEDn/quELelW+VrjOmF1jbww4c+6VIlklYnAWvxNZVSz
IBj5WEBDYYumc93oDNdXEgtGBu16TG5Q0Foxea5KApWyigwniTfhBeTPKJtw
WG9Tn+KuH1iQPukmM/UdFv/LtnpLgord8svYYEH1mmnsZ74viHfr/d89FsGY
zyRPsegF2rnOTFVOFOyci7TWvXWHbrj5dSA4EutvdcPzwI6AH4inXcCcfCqp
Ljac8HEvXnncBkVYv2i9PFxAkfsMsyjSPwc78jvYUf+l18+TdfspGEfnF32A
8XOUwvX0+8Dv5g7K4Blun2M2flctwDo32DCDzhMi7HPMgekiNCA7oI1L+ypz
A6AazeMWGnqyE2Ub5QF4P1JoCLhyX2Mo4WF/DsRAKeUhHNZsBfnRrKim22Ks
o4xP/K/V2WJfKOkPQp2eIszklwoIMz4ZBTDQ213pPiMm3IX8lsUQXl28YK6P
jcb5nghwvns03o8iAd5Xgwj3u50PBsZXf6xHx4duVFcLF6ZQnwr5eB7oTWbe
ecYhnI329IYfKJh9CsF9VLPxfj7cTpjJlx5KuB6lWw7DPnr44b4doeDa1NJE
nIoL//9//gI0HB1q
             "]], 
            
            FilledCurve[{{{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
              3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 
             1, 0}, {0, 1, 0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGI9IGYC4uTYO27MOwwcRConlZxVkXOYCQKZCP7jxIXX
TOINHEyMQUDW4WDb8vBTTgYOB7r3NZkoS0Hk5Q0cGEDAQdLhy85bXX9ZDRz+
g8B+CQcdRfkvOWV6cP6DCPHtFxfowvnnr4a90a/WgPM36OUtZrTRdNgebBXx
n13KgYWzSz75nZbDl30ft6ZPk3Vw318ra7Fc2+EMCLyRczC12Rs07aG+Q/X9
H7eMo5UdYP7ZoPqked5ZFTgfbE6fOpxvDtJ3UMthziLlnX+e6zm08Pqvn/JU
B6JunTacL9rj9YqlRAPOP7FrRy/bBDUHfa2VwhdUtOB8sP8PqMP5GfkfWk+G
qDkkhASpLzipDuefOuy0NvMegg8zH8ZfD3K3ribUPATf7+LEmH+L1eH86RP4
q8yyNRzSQGCZhkPgLemaxE8acPNR+PMQfKl5cZqnJyD4F8Dhrw4x77WGg8TU
K5wZTBoOT0Dxel7L4dfb1wcsmzUdGliO9huK6zj8+Vb6YE6gNpz/FKRuvS6c
D44PRX2H51na36bLasH5sPCH8WVA7jBQdfAH+euwrkOnjeeuNCVliDo9HQfn
Cc1CaVGK8PCEpDcxOB8c/2dEHByaHh2fEW0A56OnZwCEcTwA
             "]]}, 
           Thickness[0.052798310454065474`]]}, {
         ImageSize -> {18.94502615193026, 25.902864259028643`}, 
          BaselinePosition -> Scaled[0.31538730769230766`], 
          ImageSize -> {19., 26.}, 
          PlotRange -> {{0., 18.939999999999998`}, {0., 25.9}}, AspectRatio -> 
          Automatic}], 
        Graphics[{
          Thickness[0.03342245989304813], 
          Style[{
            FilledCurve[CompressedData["
1:eJxTTMoPymNmYGBgBGIdIIaxWZDYzATYDFA+AxnqSdVLTzfQ022U2EWJ34kR
BwAG2ALT
             "], CompressedData["
1:eJx1lXtM01cUx3+sdYZkghEpmOLsrw/b348+/GHrmI9w0DAJOjFgpNEqOKXA
FidmGB8ZISJK4iOiYRaFMVGTjkRkMz6QODen+KqgRkFDjBjsJp0Q8UVMRBj3
3vb8osaT3D8+7fndc+733HMu/82ajFwFx3FhI2v1yPpkZOW6R+ySBa4TM4sQ
4mFi2SI8/jZ+wPOzBRZ2qn9csVcEvzPm9K0cmVctu/+VIlHmwb4nf32ps0DN
Id2ZwXIRbGJ91E2lBbIXZRgPFogQW7tc8PWbcf8QeyoiN02bJ0L+mv6tVyuD
/5cIUFm+dcntmSJwxPp1kPpn8cTEchOsv3AqZf8uHnQd3ZmcWYt8dJw5Iu9c
LPKivtvPqupikFOPtni5DTHv+g+pIHLZwq4EDw/HCH+ugq6U7OQDdTyYnusD
B8JVkEd0OSUz9R+tRW4g3y3Qgn0qMRXLa6cWeret3pGwNOj/WAtzSfx7arhy
YXZDwQMLzKnYMs7dySNH70z7T/lSjxxH9JligMGBdQ9rJJkfkjpwZuQb7Yt7
bdXxyHHenlRrUjzkEN0DelCGb5+0MkKEtCujZ1W366FsTHpj5T8CVBHdfXqm
81mZafxamTcrW3ZLWQJcI78P6eE0lHZfThTgJok7w4BM/Twyd5M8DxqwnjSf
qwbMp9Hg31I7xgRUtsMS8lJN8rOVZyWYQu6P3wivznRuf9susXvllbn3h5PR
b+bJHPvTnfD82Uam13kJ9hObYIQTX7z+e9UmCX4j+389OXh+G/MvNTAeZYOn
hxo1ra95ZNoP7jhkul+9hsXLtUPUxr1FrUqe9UGsIxiPZzoYHay+zVrkkjfT
C9vyTcgsfwsyzTPNChWZRXpPiR2Z9udgArLvPaZxCxLAMfOPjH28Fc/P8rLC
rI3OXx0NEjRQfa1A2iiv7OP8u/X7w2EuidUtKRh/vsTmQbHMtL8vyky/77OC
mtzDHInlE2bDepaQc961AZV1mgP5JdEzxQE9RI8nNji/zZt1rfTjTMK0Njug
pblp16cVMp8k9+6eFZn2Z0CF3JQ53TmcF41M+7N6/AfsX1HXYc+WOVQfup8Q
jTye1L9MhUznxlr1B3yk61xEjUJmkmaVz45M7+FxO7gMzrg2lxpoe9famf6T
1Hjf6Bxyj4WxZJ5k6SCpKLnY54pk/fOCZ3X4LBLnW0/xo+9u9CqQ6ff/csj+
BYGct78MJb3P1K9D8y67NXCk0/tImsNBiHc7d6SHFSqQFaSv20zItM+PCch0
LjQJUD8Q2HC9UMPONyyw/KN4fG9C84f1uwXnU+h9Sr+1xzWkkN+r0Pv1P1MC
/yA=
             "]], 
            
            FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
              3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJbIGYCYoemR8dnnDZxWCukw5ceJ+sA45sYg4AcnB/y
9vLHGQflHbjcVEuZokwchCsnlZw9ouAgMy9O8zSDicN/EMhXdJgxgb/KbLWx
A1j7ZEWH6SD+ayOHB67xjrMeQvndRg5nQIBHyWH5Cw+9/x8NIXwfNH6PMpx/
4WrYG31pFQjf0Mhhk17eYkYZNYcDtbIW6S3GcP5MEJA0gfPB7l9t4rDF/Meh
lFWqDk8SF14zOW/ikBASpL5gpYrDobbl4aeMEHywem0Thzuasmv+T1bGyQeH
1z8liHn5UPnLUH4/gt/j9YrF5CCCb6C1UviCiqlDp43nrjQlZTh/g+qT5nm+
KnB+SuwdN+YKVYcXWdrfps+FuV/N4fOGgOxZ7cZwvvcJdtvZWw3h/NrfVgXn
LKDhd0YZzv+waL3C2RVKcL7ytUfBDD0KDgVrum9nOBg5OE9oFkqTUoCE70Ro
/LyRdyjeKvr79DkjePyXgPh6xhD5HHkH/4sTY/45G0PTj7yDxNQrnBlFxg4p
aUCgJu9wEBS+QtD04ygH53/Z93Fr+jRpOD9CNULm3B1JiPnrjB3etOV2G0WL
QtwjaATnN7Ic7Tc8bgjnbwTF8x4DB5B1aW2iDvqg8CsxcGhVYFc9M0UCkg6Z
DR3kdy3Yl+onAQknL0OH7cFWEf/ZpeB8cPq1l4bza+7/uGWcLeNQDwovCZh6
WYe/30ofzLloAOeDzW9G8MHukTGA+E9MBs6HuEcSzoekdzGIeR8NIOFnJ+Jw
8rDT2kw+IzgfJb3B+MD8OAOUziulHNDzLwCscqsb
             "]], 
            
            FilledCurve[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
              3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 
              1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
              1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 
              3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 
              1, 0}}}, {CompressedData["
1:eJxTTMoPSmViYGAwBmIQ/SRx4TUTfmsHmY1i85kU2Bxg/BjVCJlzNuwOB9qW
h5/6ZAXn21RGrDDdi+B/33mr668ogj9lAn+VGbeVQ7N4LWsmGwecz+3I5zXj
JYJ/nfe2WGoZp0PJVtHfp/msHPyfeF4ynczpMGMmEEhaObSA9XM78Pivn5LK
YePw6+3rA5bJanC+x/5aWYt2NYct5j8OpfyydvgJkl8MlX+B4G/Qy1vMeAbB
7/F6xWLiCOOrOjzP0v42/a+VQ0JIkPqClSpw/4HNfaUKcZ8flL9KDeLfrZZw
/pL7+/jmKFvA+WDzC80cqu//uGU8WwnOnwPy108ZON9jzdHlDBXiDhOCS1Sm
25s7rBXS4Uu3E3FY/sJD77+hBZx/8rDT2sx3CP50UPh1W0L1i0Hcc9XSgQEE
DohDwu+mpcMD13jHWRvFHcSnXuHMCLJ0MDEGgs18UPMtHXoiuv0ZN3A5LAPx
BS0dQNpmRrI7nAGBOxZwvvcJdtvZphbw+AW7hw/BV33SPO/sK3MMPiQ9scL5
EPNYHP6DgbnDklvLHxsyszjU/bYqOCdhAeergdR7ofG7YPaxQNy3B8FPib3j
xqxhBefbg+IvFsEHh8dMK7h54PR9HsEHJaP0J2jywPSPzoflDwDBi1Y0
              "], CompressedData["
1:eJxTTMoPSmViYGAQB2IwPfUKZ4aQlUPN/R+3jLOlHSTmxWmeZrBymDETCCql
4PwY1QiZczFSDiVbRX+fPmfpIL9rwb5UP0mHgjXdtzMaLB0YQOCAuIPfxYkx
/x5bOLxpy+02ihZ1iFZw/Jhsg+BvMf9xKGWVOZxf99uq4FyEuYPGJ5WXszLF
4fwHrvGOszZKwfkhby9/nHFQ1qGR5Wi/4XFzh7VCOnzp/xQd1J40zzvLZeEA
cu5MTWWHxff38c1ptnDYpJe3mFFG1WH6BP4qM21LKF/N4fvOW11/tyL4YP8t
sILznyQuvGZy3srhjqbsmv+XleH8alD4zMbk76+VtUg/YuUgEBtw38hcGWLe
ASu4e9DDFwDLgJ52
              "]}]}, 
           Thickness[0.03342245989304813]]}, {
         ImageSize -> {29.921494396014943`, 25.902864259028643`}, 
          BaselinePosition -> Scaled[0.31538730769230766`], 
          ImageSize -> {30., 26.}, 
          PlotRange -> {{0., 29.919999999999998`}, {0., 25.9}}, AspectRatio -> 
          Automatic}]}, PlotRange -> {{0., 1.}, {0., 7.2}}, 
      ImageSize -> {600, 400}, 
      GridLines -> {{0.1, 0.30000000000000004`, 0.5, 0.7000000000000001, 
        0.9}, {0.5, 1.5, 2.5, 3.5, 4.5, 5.5, 6.5}}, GridLinesStyle -> 
      Directive[
        GrayLevel[0.5], 
        Dashing[{Small, Small}], 
        Thickness[Tiny]], LabelStyle -> Directive[
        GrayLevel[0], 16, FontFamily -> "Times"], DisplayFunction -> Identity,
       Ticks -> {Automatic, Automatic}, 
      AxesOrigin -> {0.4950000000000011, 2.1824259989862833`}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, DisplayFunction -> Identity, 
      PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.05], 
         Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
      DisplayFunction -> Identity, AspectRatio -> GoldenRatio^(-1), 
      Axes -> {False, False}, AxesLabel -> {None, None}, 
      AxesOrigin -> {0.495, 2.1824259989862784`}, DisplayFunction :> Identity,
       Frame -> {{False, False}, {False, False}}, 
      FrameLabel -> {{None, None}, {None, None}}, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      GridLines -> {None, None}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, 
        "DefaultGraphicsInteraction" -> {
         "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
          "Effects" -> {
           "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
            "Droplines" -> {
             "freeformCursorMode" -> True, 
              "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
        "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> 
        None, "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& )}}, 
      PlotRange -> {{0.495, 1}, {2.1824259989862784`, 7.515871923219666}}, 
      PlotRangeClipping -> True, PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {
         Scaled[0.02], 
         Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      Unevaluated[
       LineLegend[{
         Directive[
          PointSize[0.007333333333333334], 
          AbsoluteThickness[1.6], 
          RGBColor[0.368417, 0.506779, 0.709798]]}, {"Lower bound"}, 
        LegendMarkers -> {{False, Automatic}}, Joined -> {True}, 
        LabelStyle -> {FontSize -> 14, LegendMarkerSize -> 12}, LegendLayout -> 
        "Column"]]], {0.12, 0.865}, Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{
  3.948847492893544*^9, {3.9488510879175587`*^9, 3.9488511167116957`*^9}, 
   3.948851256893034*^9, {3.9488513015496683`*^9, 3.948851317570681*^9}, {
   3.948851363674426*^9, 3.9488513936257153`*^9}, {3.948851426024969*^9, 
   3.948851428905468*^9}, {3.948851480411172*^9, 3.948851554602109*^9}, {
   3.948851642042809*^9, 3.9488516636651707`*^9}, 3.948851759821755*^9, 
   3.948851823546535*^9, 3.948851877357382*^9, {3.948851939723381*^9, 
   3.948852012262042*^9}, 3.9488521061597958`*^9, {3.948852165442894*^9, 
   3.948852182982188*^9}, 3.9488522286608677`*^9, 3.94885227725729*^9, 
   3.948852314936078*^9, 3.9488577688692303`*^9, 3.948857925188476*^9, {
   3.948858048247023*^9, 3.948858064145281*^9}, 3.948858104234972*^9, {
   3.948858141637911*^9, 3.948858163909479*^9}, 3.948858351392424*^9, {
   3.948858482129952*^9, 3.948858520659626*^9}, 3.948858556832346*^9, 
   3.948858589785755*^9, {3.948858648654539*^9, 3.9488586749018173`*^9}, {
   3.9488588057128057`*^9, 3.948858822074418*^9}, {3.948858853277445*^9, 
   3.94885889121282*^9}, 3.948858951753221*^9, {3.9488593767765417`*^9, 
   3.948859424471072*^9}, {3.948859528161126*^9, 3.9488595406097593`*^9}, 
   3.9488596810141087`*^9, 3.948859757575109*^9, 3.948860162036586*^9, 
   3.948860976758699*^9, 3.9514552946002293`*^9, {3.9514620866105633`*^9, 
   3.9514620941504297`*^9}, 3.951462145277287*^9},
 CellLabel->"Out[89]=",ExpressionUUID->"65148c0d-d541-4fc8-81a9-71ac29927bf0"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1728, 989},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
TaggingRules-><|"TryRealOnly" -> False|>,
FrontEndVersion->"13.2 for Mac OS X ARM (64-bit) (January 30, 2023)",
StyleDefinitions->Notebook[{
   Cell[
    StyleData[StyleDefinitions -> "Default.nb"]]}, Visible -> False, 
  FrontEndVersion -> "13.2 for Mac OS X ARM (64-bit) (January 30, 2023)", 
  StyleDefinitions -> "PrivateStylesheetFormatting.nb"],
ExpressionUUID->"16aae5c0-db66-41bd-8add-271b5c599154"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 702, 10, 67, "Section",ExpressionUUID->"dfdb4b33-d1a5-443c-995e-07b608b5c496"],
Cell[1285, 34, 29303, 907, 1704, "Input",ExpressionUUID->"8330feb5-de46-434c-93b2-fe9191736a01"]
}, Open  ]],
Cell[CellGroupData[{
Cell[30625, 946, 332, 5, 67, "Section",ExpressionUUID->"e97d2b86-5ef7-4cdd-9a2d-c7a594ff1d9d"],
Cell[30960, 953, 47848, 1544, 2711, "Input",ExpressionUUID->"ef1a6616-aa31-4c03-b4ca-1777edb84e42"]
}, Open  ]],
Cell[CellGroupData[{
Cell[78845, 2502, 246, 4, 67, "Section",ExpressionUUID->"fe6ae284-99ce-4e67-bd1f-5962e4965d4e"],
Cell[79094, 2508, 1378, 39, 53, "Input",ExpressionUUID->"c1a06f18-e47d-4da2-88f3-62bf520f6e93"]
}, Open  ]],
Cell[CellGroupData[{
Cell[80509, 2552, 361, 6, 67, "Section",ExpressionUUID->"7af6f0c5-1615-455a-b2ec-b2116b422260"],
Cell[CellGroupData[{
Cell[80895, 2562, 342, 7, 54, "Subsection",ExpressionUUID->"8d4542b0-2361-424f-b51f-427a8ac04026"],
Cell[CellGroupData[{
Cell[81262, 2573, 370, 10, 52, "Input",ExpressionUUID->"36094306-2f2a-4455-a25b-b5a925d62764"],
Cell[81635, 2585, 8658, 168, 81, "Output",ExpressionUUID->"aeb7baba-eea6-4db1-987b-654dd7f8067c"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[90342, 2759, 212, 4, 54, "Subsection",ExpressionUUID->"3aa19b84-9fac-45d2-b01e-a45b0c1e7df9"],
Cell[CellGroupData[{
Cell[90579, 2767, 10150, 234, 872, "Input",ExpressionUUID->"0d8d07da-d4c0-4c77-a2fc-48fcd7c2a230"],
Cell[100732, 3003, 55983, 1058, 417, "Output",ExpressionUUID->"5f9db105-b17b-4a9f-8161-d48545c33ab9"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[156764, 4067, 209, 4, 54, "Subsection",ExpressionUUID->"69d14d51-45ec-4bbe-b1fc-998087ada7d1"],
Cell[CellGroupData[{
Cell[156998, 4075, 12688, 286, 1397, "Input",ExpressionUUID->"05a1c441-d07f-4dff-a22a-42c5811c1e99"],
Cell[169689, 4363, 73281, 1358, 417, "Output",ExpressionUUID->"65148c0d-d541-4fc8-81a9-71ac29927bf0"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


